Two-loop supersymmetric QCD and half-maximal supergravity amplitudes

Using the duality between color and kinematics, we construct two-loop four-point scattering amplitudes in $\mathcal{N}=2$ super-Yang-Mills (SYM) theory coupled to $N_f$ fundamental hypermultiplets. Our results are valid in $D\le 6$ dimensions, where the upper bound corresponds to six-dimensional chiral $\mathcal{N}=(1,0)$ SYM theory. By exploiting a close connection with $\mathcal{N}=4$ SYM theory - and, equivalently, six-dimensional $\mathcal{N}=(1,1)$ SYM theory - we find compact integrands with four-dimensional external vectors in both the maximally-helicity-violating (MHV) and all-chiral-vector sectors. Via the double-copy construction corresponding $D$-dimensional half-maximal supergravity amplitudes with external graviton multiplets are obtained in the MHV and all-chiral sectors. Appropriately tuning $N_f$ enables us to consider both pure and matter-coupled supergravity, with arbitrary numbers of vector multiplets in $D=4$. As a bonus, we obtain the integrands of the genuinely six-dimensional supergravities with $\mathcal{N}=(1,1)$ and $\mathcal{N}=(2,0)$ supersymmetry. Finally, we extract the potential ultraviolet divergence of half-maximal supergravity in $D=5-2\epsilon$ and show that it non-trivially cancels out as expected.

==> anc/solAllChiral.txt <==
(* The solution is given in the form of five lists each containing 24 elements:
  1) all 24 graphs considered in the paper (see Figure 5),
     described by a pair of two lists, vertices and edges, of the form:
	  - vertices: {number, {connected edges}},
	  - edges: {type, number, from -> to, momentum flow}
	  (use drawGraph function to produce an image of the graph in Mathematica),
  2) numerators for each graph
     (use replaceRules to bring the numerators into a more general form),
  3) color factors for each graph,
  4) propagators for each graph,
  5) symmetry factors for each graph,
  
  and, additionally, a list with expressions for the five relevant gravity numerators (eqs. (5.24)-(5.28)).
*)

(*
  Details on the notation: 
  
  p[i]: external momenta

  l[i]: independent loop momenta

  s,t,u: Mandelstam variables (see replaceRules for exact definition)

  l1s,l1t,l1u,l2s,l2t,l2u: contractions of external and loop momenta
    (see replaceRules for exact definition)
  
  dot[ , ]: D-dimensional Minkowski dot product in signature (+ - - — . . . -)

  mu[l[i],l[j]]: two-dimensional Euclidean dot product
    for the extra-dimensional part of the loop momenta
    (note, we take mu[l[i],l[j]] to be positive before Wick rotation)
  
  e4: four-dimensional Levi-Civita invariant
  
  emu: two-dimensional Levi-Civita invariant for the extra-dimensional mu momenta

  f: gauge-group structure constants

  tr: trace over Lie algebra generators

  Ds: state counting parameter
*)

replaceRules = {l1s -> 2*(dot[l[1], p[1]] + dot[l[1], p[2]]), 
     l1t -> 2*(dot[l[1], p[2]] + dot[l[1], p[3]]), 
     l1u -> 2*(dot[l[1], p[1]] + dot[l[1], p[3]]), 
     l2s -> 2*(dot[l[2], p[1]] + dot[l[2], p[2]]), 
     l2t -> 2*(dot[l[2], p[2]] + dot[l[2], p[3]]), 
     l2u -> 2*(dot[l[2], p[1]] + dot[l[2], p[3]]), 
     l3s -> 2*(dot[l[1], p[1]] + dot[l[1], p[2]] + dot[l[2], p[1]] + 
        dot[l[2], p[2]]), l3t -> 2*(dot[l[1], p[2]] + dot[l[1], p[3]] + 
        dot[l[2], p[2]] + dot[l[2], p[3]]), 
     l3u -> 2*(dot[l[1], p[1]] + dot[l[1], p[3]] + dot[l[2], p[1]] + 
        dot[l[2], p[3]]), mu11 -> mu[l[1], l[1]], mu12 -> mu[l[1], l[2]], 
     mu13 -> mu[l[1], l[1]] + mu[l[1], l[2]], mu22 -> mu[l[2], l[2]], 
     mu23 -> mu[l[1], l[2]] + mu[l[2], l[2]], 
     mu33 -> mu[l[1], l[1]] + 2*mu[l[1], l[2]] + mu[l[2], l[2]], 
     emu -> emu[l[1], l[2]], s -> 2*dot[p[1], p[2]], t -> 2*dot[p[2], p[3]], 
     u -> 2*dot[p[3], p[1]], l[3] -> l[1] + l[2]}
 
drawGraph[graphData_] := DynamicModule[{T, vc, data = graphData}, 
     data = {graphVertex /@ graphData[[1]], graphEdge /@ graphData[[2]]}; 
      vc = (AbsoluteOptions[Graph[Sequence @@ (data /. 
             {DirectedEdge -> UndirectedEdge})], VertexCoordinates] /. 
         {HoldPattern[_ -> l_] :> l})[[1]]; LocatorPane[Dynamic[vc], 
       Dynamic[Show[Graph[Sequence @@ data, VertexCoordinates -> vc], 
         ImageSize -> Large]]]]
 
graphVertex[{number_}] := number
 
graphVertex[{number_, ordering_List}] := Tooltip[number, ordering]
 
graphEdge[{type_, number_, from_ -> to_, tooltip_}] := 
    Piecewise[{{Tooltip[Labeled[Style[DirectedEdge[from, to], Black, 
          Dashing[{Small, Small}]], number], tooltip], type === "vector"}, 
      {Tooltip[Labeled[Style[DirectedEdge[from, to], Black], number], 
        tooltip], type === "hyper"}}, "Error"]
 
graphs = {{{{1}, {2}, {3}, {4}, {5, {1, 5, -10}}, {6, {2, 6, -5}}, 
       {7, {-6, -7, -11}}, {8, {7, 3, -8}}, {9, {8, 4, -9}}, 
       {10, {9, 10, 11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 8 -> 3, p[3]}, 
       {"vector", 4, 9 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"vector", 7, 8 -> 7, 
        l[2] - p[3] - p[4]}, {"vector", 8, 9 -> 8, l[2] - p[4]}, 
       {"vector", 9, 10 -> 9, l[2]}, {"vector", 10, 10 -> 5, l[1]}, 
       {"vector", 11, 10 -> 7, -l[1] - l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, -5, 10}}, {6, {2, -6, 5}}, 
       {7, {6, -7, -11}}, {8, {7, 3, -8}}, {9, {8, 4, -9}}, 
       {10, {9, -10, 11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 8 -> 3, p[3]}, 
       {"vector", 4, 9 -> 4, p[4]}, {"hyper", 5, 6 -> 5, -l[1] + p[1]}, 
       {"hyper", 6, 7 -> 6, -l[1] + p[1] + p[2]}, {"hyper", 7, 8 -> 7, 
        l[2] - p[3] - p[4]}, {"hyper", 8, 9 -> 8, l[2] - p[4]}, 
       {"hyper", 9, 10 -> 9, l[2]}, {"hyper", 10, 5 -> 10, -l[1]}, 
       {"vector", 11, 10 -> 7, -l[1] - l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, -5, 10}}, {6, {2, -6, 5}}, 
       {7, {6, -7, -11}}, {8, {7, 3, -8}}, {9, {8, 4, -9}}, 
       {10, {9, -10, 11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 8 -> 3, p[3]}, 
       {"vector", 4, 9 -> 4, p[4]}, {"hyper", 5, 6 -> 5, -l[1] + p[1]}, 
       {"hyper", 6, 7 -> 6, -l[1] + p[1] + p[2]}, {"vector", 7, 8 -> 7, 
        l[2] - p[3] - p[4]}, {"vector", 8, 9 -> 8, l[2] - p[4]}, 
       {"vector", 9, 10 -> 9, l[2]}, {"hyper", 10, 5 -> 10, -l[1]}, 
       {"hyper", 11, 10 -> 7, -l[1] - l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, 5, -10}}, {6, {2, 6, -5}}, 
       {7, {3, 7, -6}}, {8, {-7, -8, -11}}, {9, {4, -9, 8}}, 
       {10, {9, 10, 11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 9 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 8, 
        l[1] + p[4]}, {"vector", 8, 9 -> 8, l[2] - p[4]}, 
       {"vector", 9, 10 -> 9, l[2]}, {"vector", 10, 10 -> 5, l[1]}, 
       {"vector", 11, 10 -> 8, -l[1] - l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, -5, 10}}, {6, {2, -6, 5}}, 
       {7, {3, -7, 6}}, {8, {7, -8, -11}}, {9, {4, -9, 8}}, 
       {10, {9, -10, 11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 9 -> 4, p[4]}, {"hyper", 5, 6 -> 5, -l[1] + p[1]}, 
       {"hyper", 6, 7 -> 6, -l[1] + p[1] + p[2]}, {"hyper", 7, 8 -> 7, 
        -l[1] - p[4]}, {"hyper", 8, 9 -> 8, l[2] - p[4]}, 
       {"hyper", 9, 10 -> 9, l[2]}, {"hyper", 10, 5 -> 10, -l[1]}, 
       {"vector", 11, 10 -> 8, -l[1] - l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, -5, 10}}, {6, {2, -6, 5}}, 
       {7, {3, -7, 6}}, {8, {7, -8, -11}}, {9, {4, -9, 8}}, 
       {10, {9, -10, 11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 9 -> 4, p[4]}, {"hyper", 5, 6 -> 5, -l[1] + p[1]}, 
       {"hyper", 6, 7 -> 6, -l[1] + p[1] + p[2]}, {"hyper", 7, 8 -> 7, 
        -l[1] - p[4]}, {"vector", 8, 9 -> 8, l[2] - p[4]}, 
       {"vector", 9, 10 -> 9, l[2]}, {"hyper", 10, 5 -> 10, -l[1]}, 
       {"hyper", 11, 10 -> 8, -l[1] - l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, 5, -10}}, {6, {2, 6, -5}}, 
       {7, {3, 7, -6}}, {8, {-7, -8, 11}}, {9, {4, -9, 8}}, 
       {10, {9, 10, -11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 9 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 8, 
        l[1] + p[4]}, {"hyper", 8, 9 -> 8, l[2] - p[4]}, 
       {"hyper", 9, 10 -> 9, l[2]}, {"vector", 10, 10 -> 5, l[1]}, 
       {"hyper", 11, 8 -> 10, l[1] + l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, 5, -9}}, {6, {2, 6, -5}}, 
       {7, {-6, -7, -11}}, {8, {4, -8, 7}}, {9, {8, 9, 10}}, 
       {10, {3, 11, -10}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 10 -> 3, p[3]}, 
       {"vector", 4, 8 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"vector", 7, 8 -> 7, 
        l[2] - p[4]}, {"vector", 8, 9 -> 8, l[2]}, {"vector", 9, 9 -> 5, 
        l[1]}, {"vector", 10, 9 -> 10, -l[1] - l[2]}, {"vector", 11, 10 -> 7, 
        -l[1] - l[2] - p[3]}}}, {{{1}, {2}, {3}, {4}, {5, {1, -5, 9}}, 
       {6, {2, -6, 5}}, {7, {6, -7, -11}}, {8, {4, -8, 7}}, {9, {8, -9, 10}}, 
       {10, {3, 11, -10}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 10 -> 3, p[3]}, 
       {"vector", 4, 8 -> 4, p[4]}, {"hyper", 5, 6 -> 5, -l[1] + p[1]}, 
       {"hyper", 6, 7 -> 6, -l[1] + p[1] + p[2]}, {"hyper", 7, 8 -> 7, 
        l[2] - p[4]}, {"hyper", 8, 9 -> 8, l[2]}, {"hyper", 9, 5 -> 9, 
        -l[1]}, {"vector", 10, 9 -> 10, -l[1] - l[2]}, 
       {"vector", 11, 10 -> 7, -l[1] - l[2] - p[3]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, 5, -9}}, {6, {2, 6, -5}}, 
       {7, {-6, -7, 11}}, {8, {4, -8, 7}}, {9, {8, 9, -10}}, 
       {10, {3, -11, 10}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 10 -> 3, p[3]}, 
       {"vector", 4, 8 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"hyper", 7, 8 -> 7, 
        l[2] - p[4]}, {"hyper", 8, 9 -> 8, l[2]}, {"vector", 9, 9 -> 5, 
        l[1]}, {"hyper", 10, 10 -> 9, l[1] + l[2]}, {"hyper", 11, 7 -> 10, 
        l[1] + l[2] + p[3]}}}, {{{1}, {2}, {3}, {4}, {5, {1, 5, -7}}, 
       {6, {2, 6, -5}}, {7, {-8, 7, -6}}, {8, {8, -9, 11}}, {9, {3, -10, 9}}, 
       {10, {4, -11, 10}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 9 -> 3, p[3]}, 
       {"vector", 4, 10 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 5, 
        l[1]}, {"vector", 8, 8 -> 7, p[1] + p[2]}, {"vector", 9, 9 -> 8, 
        l[2] - p[3] - p[4]}, {"vector", 10, 10 -> 9, l[2] - p[4]}, 
       {"vector", 11, 8 -> 10, l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, -5, 7}}, {6, {2, -6, 5}}, 
       {7, {-8, -7, 6}}, {8, {8, -9, 11}}, {9, {3, -10, 9}}, 
       {10, {4, -11, 10}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 9 -> 3, p[3]}, 
       {"vector", 4, 10 -> 4, p[4]}, {"hyper", 5, 6 -> 5, -l[1] + p[1]}, 
       {"hyper", 6, 7 -> 6, -l[1] + p[1] + p[2]}, {"hyper", 7, 5 -> 7, 
        -l[1]}, {"vector", 8, 8 -> 7, p[1] + p[2]}, {"vector", 9, 9 -> 8, 
        l[2] - p[3] - p[4]}, {"vector", 10, 10 -> 9, l[2] - p[4]}, 
       {"vector", 11, 8 -> 10, l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, -5, 7}}, {6, {2, -6, 5}}, 
       {7, {-8, -7, 6}}, {8, {8, -9, 11}}, {9, {3, -10, 9}}, 
       {10, {4, -11, 10}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 9 -> 3, p[3]}, 
       {"vector", 4, 10 -> 4, p[4]}, {"hyper", 5, 6 -> 5, -l[1] + p[1]}, 
       {"hyper", 6, 7 -> 6, -l[1] + p[1] + p[2]}, {"hyper", 7, 5 -> 7, 
        -l[1]}, {"vector", 8, 8 -> 7, p[1] + p[2]}, {"hyper", 9, 9 -> 8, 
        l[2] - p[3] - p[4]}, {"hyper", 10, 10 -> 9, l[2] - p[4]}, 
       {"hyper", 11, 8 -> 10, l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, 5, -11}}, {6, {2, 6, -5}}, 
       {7, {3, 7, -6}}, {8, {4, 8, -7}}, {9, {-8, -9, 10}}, 
       {10, {9, 11, -10}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 8 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 8, 
        l[1] + p[4]}, {"vector", 8, 8 -> 9, l[1]}, {"vector", 9, 10 -> 9, 
        l[2]}, {"vector", 10, 9 -> 10, l[1] + l[2]}, {"vector", 11, 10 -> 5, 
        l[1]}}}, {{{1}, {2}, {3}, {4}, {5, {1, -5, 11}}, {6, {2, -6, 5}}, 
       {7, {3, -7, 6}}, {8, {4, -8, 7}}, {9, {8, -9, 10}}, 
       {10, {9, -10, -11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 8 -> 4, p[4]}, {"hyper", 5, 6 -> 5, -l[1] + p[1]}, 
       {"hyper", 6, 7 -> 6, -l[1] + p[1] + p[2]}, {"hyper", 7, 8 -> 7, 
        -l[1] - p[4]}, {"hyper", 8, 9 -> 8, -l[1]}, {"hyper", 9, 10 -> 9, 
        l[2]}, {"vector", 10, 9 -> 10, l[1] + l[2]}, {"hyper", 11, 5 -> 10, 
        -l[1]}}}, {{{1}, {2}, {3}, {4}, {5, {1, 5, -11}}, {6, {2, 6, -5}}, 
       {7, {3, 7, -6}}, {8, {4, 8, -7}}, {9, {-8, -9, 10}}, 
       {10, {9, 11, -10}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 8 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 8, 
        l[1] + p[4]}, {"vector", 8, 8 -> 9, l[1]}, {"hyper", 9, 10 -> 9, 
        l[2]}, {"hyper", 10, 9 -> 10, l[1] + l[2]}, {"vector", 11, 10 -> 5, 
        l[1]}}}, {{{1}, {2}, {3}, {4}, {5, {1, 5, -8}}, {6, {2, 6, -5}}, 
       {7, {3, 7, -6}}, {8, {-7, 9, 8}}, {9, {-9, -11, 10}}, 
       {10, {4, -10, 11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 10 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 8, 
        l[1] + p[4]}, {"vector", 8, 8 -> 5, l[1]}, {"vector", 9, 8 -> 9, 
        p[4]}, {"vector", 10, 9 -> 10, l[2]}, {"vector", 11, 10 -> 9, 
        l[2] - p[4]}}}, {{{1}, {2}, {3}, {4}, {5, {1, 5, -8}}, 
       {6, {2, 6, -5}}, {7, {3, 7, -6}}, {8, {-7, 9, 8}}, {9, {-9, -11, 10}}, 
       {10, {4, -10, 11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 10 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 8, 
        l[1] + p[4]}, {"vector", 8, 8 -> 5, l[1]}, {"vector", 9, 8 -> 9, 
        p[4]}, {"hyper", 10, 9 -> 10, l[2]}, {"hyper", 11, 10 -> 9, 
        l[2] - p[4]}}}, {{{1}, {2}, {3}, {4}, {5, {1, -5, 8}}, 
       {6, {2, -6, 5}}, {7, {3, -7, 6}}, {8, {7, 9, -8}}, {9, {-9, -11, 10}}, 
       {10, {4, -10, 11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 10 -> 4, p[4]}, {"hyper", 5, 6 -> 5, -l[1] + p[1]}, 
       {"hyper", 6, 7 -> 6, -l[1] + p[1] + p[2]}, {"hyper", 7, 8 -> 7, 
        -l[1] - p[4]}, {"hyper", 8, 5 -> 8, -l[1]}, {"vector", 9, 8 -> 9, 
        p[4]}, {"hyper", 10, 9 -> 10, l[2]}, {"hyper", 11, 10 -> 9, 
        l[2] - p[4]}}}, {{{1}, {2}, {3}, {4}, {5, {1, 5, -9}}, 
       {6, {2, 6, -5}}, {7, {3, 7, -6}}, {8, {4, 8, -7}}, {9, {-8, 10, 9}}, 
       {10, {-10, -11, 11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 8 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 8, 
        l[1] + p[4]}, {"vector", 8, 8 -> 9, l[1]}, {"vector", 9, 9 -> 5, 
        l[1]}, {"vector", 10, 9 -> 10, 0}, {"vector", 11, 10 -> 10, l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, 5, -9}}, {6, {2, 6, -5}}, {7, {3, 7, -6}}, 
       {8, {4, 8, -7}}, {9, {-8, 10, 9}}, {10, {-10, -11, 11}}}, 
      {{"vector", 1, 5 -> 1, p[1]}, {"vector", 2, 6 -> 2, p[2]}, 
       {"vector", 3, 7 -> 3, p[3]}, {"vector", 4, 8 -> 4, p[4]}, 
       {"vector", 5, 5 -> 6, l[1] - p[1]}, {"vector", 6, 6 -> 7, 
        l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 8, l[1] + p[4]}, 
       {"vector", 8, 8 -> 9, l[1]}, {"vector", 9, 9 -> 5, l[1]}, 
       {"vector", 10, 9 -> 10, 0}, {"hyper", 11, 10 -> 10, l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, -5, 9}}, {6, {2, -6, 5}}, {7, {3, -7, 6}}, 
       {8, {4, -8, 7}}, {9, {8, 10, -9}}, {10, {-10, -11, 11}}}, 
      {{"vector", 1, 5 -> 1, p[1]}, {"vector", 2, 6 -> 2, p[2]}, 
       {"vector", 3, 7 -> 3, p[3]}, {"vector", 4, 8 -> 4, p[4]}, 
       {"hyper", 5, 6 -> 5, -l[1] + p[1]}, {"hyper", 6, 7 -> 6, 
        -l[1] + p[1] + p[2]}, {"hyper", 7, 8 -> 7, -l[1] - p[4]}, 
       {"hyper", 8, 9 -> 8, -l[1]}, {"hyper", 9, 5 -> 9, -l[1]}, 
       {"vector", 10, 9 -> 10, 0}, {"hyper", 11, 10 -> 10, l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, 5, -8}}, {6, {2, 6, -5}}, {7, {3, 7, -6}}, 
       {8, {-7, 9, 8}}, {9, {4, 10, -9}}, {10, {-10, -11, 11}}}, 
      {{"vector", 1, 5 -> 1, p[1]}, {"vector", 2, 6 -> 2, p[2]}, 
       {"vector", 3, 7 -> 3, p[3]}, {"vector", 4, 9 -> 4, p[4]}, 
       {"vector", 5, 5 -> 6, l[1] - p[1]}, {"vector", 6, 6 -> 7, 
        l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 8, l[1] + p[4]}, 
       {"vector", 8, 8 -> 5, l[1]}, {"vector", 9, 8 -> 9, p[4]}, 
       {"vector", 10, 9 -> 10, 0}, {"vector", 11, 10 -> 10, l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, 5, -8}}, {6, {2, 6, -5}}, {7, {3, 7, -6}}, 
       {8, {-7, 9, 8}}, {9, {4, 10, -9}}, {10, {-10, -11, 11}}}, 
      {{"vector", 1, 5 -> 1, p[1]}, {"vector", 2, 6 -> 2, p[2]}, 
       {"vector", 3, 7 -> 3, p[3]}, {"vector", 4, 9 -> 4, p[4]}, 
       {"vector", 5, 5 -> 6, l[1] - p[1]}, {"vector", 6, 6 -> 7, 
        l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 8, l[1] + p[4]}, 
       {"vector", 8, 8 -> 5, l[1]}, {"vector", 9, 8 -> 9, p[4]}, 
       {"vector", 10, 9 -> 10, 0}, {"hyper", 11, 10 -> 10, l[2]}}}}
 
numerators = {2*(-(m1*m2) + m3^2)*s, m1*m2*s, -(m1*m3*s), 0, 0, 0, 0, 
     2*(-(m1*m2) + m3^2)*s, m1*m2*s, m2*m3*s, -4*m1*m2*s, -2*m1*m2*s, 
     m1*m2*s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
 
colorFactors = {f[1, 5, 10]*f[2, 6, 5]*f[3, 8, 7]*f[4, 9, 8]*f[6, 7, 11]*
      f[9, 10, 11], tr[3, 4, 11, 1, 2, 11], f[3, 8, 7]*f[4, 9, 8]*
      tr[1, 2, 7, 9], f[1, 5, 10]*f[2, 6, 5]*f[3, 7, 6]*f[4, 9, 8]*
      f[7, 8, 11]*f[9, 10, 11], tr[1, 2, 3, 11, 4, 11], 
     f[4, 9, 8]*tr[1, 2, 3, 8, 9], f[1, 5, 10]*f[2, 6, 5]*f[3, 7, 6]*
      tr[4, 10, 7], f[1, 5, 9]*f[2, 6, 5]*f[3, 11, 10]*f[4, 8, 7]*f[6, 7, 11]*
      f[8, 9, 10], f[3, 11, 10]*tr[1, 2, 11, 4, 10], 
     f[1, 5, 9]*f[2, 6, 5]*tr[3, 6, 4, 9], f[1, 5, 7]*f[2, 6, 5]*f[3, 10, 9]*
      f[4, 11, 10]*f[6, 8, 7]*f[8, 9, 11], f[3, 10, 9]*f[4, 11, 10]*
      f[8, 9, 11]*tr[1, 2, 8], tr[1, 2, 8]*tr[3, 4, 8], 
     f[1, 5, 11]*f[2, 6, 5]*f[3, 7, 6]*f[4, 8, 7]*f[8, 9, 10]*f[9, 11, 10], 
     tr[1, 2, 3, 4, 10, 10], f[1, 5, 11]*f[2, 6, 5]*f[3, 7, 6]*f[4, 8, 7]*
      tr[8, 11], f[1, 5, 8]*f[2, 6, 5]*f[3, 7, 6]*f[4, 10, 11]*f[7, 9, 8]*
      f[9, 11, 10], f[1, 5, 8]*f[2, 6, 5]*f[3, 7, 6]*f[7, 9, 8]*tr[4, 9], 
     tr[4, 9]*tr[1, 2, 3, 9], f[1, 5, 9]*f[2, 6, 5]*f[3, 7, 6]*f[4, 8, 7]*
      f[8, 10, 9]*f[10, 11, 11], f[1, 5, 9]*f[2, 6, 5]*f[3, 7, 6]*f[4, 8, 7]*
      f[8, 10, 9]*tr[10], tr[10]*tr[1, 2, 3, 4, 10], 
     f[1, 5, 8]*f[2, 6, 5]*f[3, 7, 6]*f[4, 10, 9]*f[7, 9, 8]*f[10, 11, 11], 
     f[1, 5, 8]*f[2, 6, 5]*f[3, 7, 6]*f[4, 10, 9]*f[7, 9, 8]*tr[10]}
 
propagators = {{l[1] - p[1], l[1] - p[1] - p[2], l[2] - p[3] - p[4], 
      l[2] - p[4], l[2], l[1], -l[1] - l[2]}, {-l[1] + p[1], 
      -l[1] + p[1] + p[2], l[2] - p[3] - p[4], l[2] - p[4], l[2], -l[1], 
      -l[1] - l[2]}, {-l[1] + p[1], -l[1] + p[1] + p[2], l[2] - p[3] - p[4], 
      l[2] - p[4], l[2], -l[1], -l[1] - l[2]}, 
     {l[1] - p[1], l[1] - p[1] - p[2], l[1] + p[4], l[2] - p[4], l[2], l[1], 
      -l[1] - l[2]}, {-l[1] + p[1], -l[1] + p[1] + p[2], -l[1] - p[4], 
      l[2] - p[4], l[2], -l[1], -l[1] - l[2]}, {-l[1] + p[1], 
      -l[1] + p[1] + p[2], -l[1] - p[4], l[2] - p[4], l[2], -l[1], 
      -l[1] - l[2]}, {l[1] - p[1], l[1] - p[1] - p[2], l[1] + p[4], 
      l[2] - p[4], l[2], l[1], l[1] + l[2]}, {l[1] - p[1], 
      l[1] - p[1] - p[2], l[2] - p[4], l[2], l[1], -l[1] - l[2], 
      -l[1] - l[2] - p[3]}, {-l[1] + p[1], -l[1] + p[1] + p[2], l[2] - p[4], 
      l[2], -l[1], -l[1] - l[2], -l[1] - l[2] - p[3]}, 
     {l[1] - p[1], l[1] - p[1] - p[2], l[2] - p[4], l[2], l[1], l[1] + l[2], 
      l[1] + l[2] + p[3]}, {l[1] - p[1], l[1] - p[1] - p[2], l[1], 
      p[1] + p[2], l[2] - p[3] - p[4], l[2] - p[4], l[2]}, 
     {-l[1] + p[1], -l[1] + p[1] + p[2], -l[1], p[1] + p[2], 
      l[2] - p[3] - p[4], l[2] - p[4], l[2]}, {-l[1] + p[1], 
      -l[1] + p[1] + p[2], -l[1], p[1] + p[2], l[2] - p[3] - p[4], 
      l[2] - p[4], l[2]}, {l[1] - p[1], l[1] - p[1] - p[2], l[1] + p[4], 
      l[1], l[2], l[1] + l[2], l[1]}, {-l[1] + p[1], -l[1] + p[1] + p[2], 
      -l[1] - p[4], -l[1], l[2], l[1] + l[2], -l[1]}, 
     {l[1] - p[1], l[1] - p[1] - p[2], l[1] + p[4], l[1], l[2], l[1] + l[2], 
      l[1]}, {l[1] - p[1], l[1] - p[1] - p[2], l[1] + p[4], l[1], p[4], l[2], 
      l[2] - p[4]}, {l[1] - p[1], l[1] - p[1] - p[2], l[1] + p[4], l[1], 
      p[4], l[2], l[2] - p[4]}, {-l[1] + p[1], -l[1] + p[1] + p[2], 
      -l[1] - p[4], -l[1], p[4], l[2], l[2] - p[4]}, 
     {l[1] - p[1], l[1] - p[1] - p[2], l[1] + p[4], l[1], l[1], 0, l[2]}, 
     {l[1] - p[1], l[1] - p[1] - p[2], l[1] + p[4], l[1], l[1], 0, l[2]}, 
     {-l[1] + p[1], -l[1] + p[1] + p[2], -l[1] - p[4], -l[1], -l[1], 0, 
      l[2]}, {l[1] - p[1], l[1] - p[1] - p[2], l[1] + p[4], l[1], p[4], 0, 
      l[2]}, {l[1] - p[1], l[1] - p[1] - p[2], l[1] + p[4], l[1], p[4], 0, 
      l[2]}}
 
symmetryFactors = {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 
     2, 1, 1, 2, 1}
 
gravityNumerators = {(n[1][1, 2, 3, 4, l[1], l[2]]^2 + 
       (-6 + Ds)*(n[2][1, 2, 3, 4, l[1], l[2]]^2 + 
         n[3][1, 2, 3, 4, l[1], l[2]]^2 + n[3][3, 4, 1, 2, 
           -l[2] + p[3] + p[4], -l[1] + p[1] + p[2]]^2))/4, 
     (n[8][1, 2, 3, 4, l[1], l[2]]^2 + (-6 + Ds)*
        (n[9][1, 2, 3, 4, l[1], l[2]]^2 + n[9][1, 2, 4, 3, l[1], 
          -l[1] - l[2]] + n[10][1, 2, 3, 4, l[1], l[2]]^2))/2, 
     (n[11][1, 2, 3, 4, l[1], l[2]]^2 + (-6 + Ds)*
        (n[12][1, 2, 3, 4, l[1], l[2]]^2 + n[12][3, 4, 1, 2, 
           -l[2] + p[3] + p[4], -l[1] + p[1] + p[2]]^2) + 
       (-6 + Ds)^2*n[13][1, 2, 3, 4, l[1], l[2]]^2)/8, 
     (n[4][1, 2, 3, 4, l[1], l[2]]^2 + (-6 + Ds)*
        (n[5][1, 2, 3, 4, l[1], l[2]]^2 + n[6][1, 2, 3, 4, l[1], l[2]]^2 + 
         n[7][1, 2, 3, 4, l[1], l[2]]^2))/2, 
     (n[14][1, 2, 3, 4, l[1], l[2]]^2 + (-6 + Ds)*
        (n[15][1, 2, 3, 4, l[1], -l[1] - l[2]] + n[15][1, 2, 3, 4, l[1], 
          l[2]] + n[16][1, 2, 3, 4, l[1], l[2]]))/4}


==> anc/solMHV1.txt <==
(* The solution is given in the form of five lists each containing 24 elements:
  1) all 24 graphs considered in the paper (see Figure 5),
     described by a pair of two lists, vertices and edges, of the form:
	  - vertices: {number, {connected edges}},
	  - edges: {type, number, from -> to, momentum flow}
	  (use drawGraph function to produce an image of the graph in Mathematica),
  2) numerators for each graph
     (use replaceRules to bring the numerators into a more general form),
  3) color factors for each graph,
  4) propagators for each graph,
  5) symmetry factors for each graph,
  
  and, additionally, a list with expressions for the five relevant gravity numerators (eqs. (5.24)-(5.28)).
*)

(*
  Details on the notation: 
  
  p[i]: external momenta

  l[i]: independent loop momenta

  s,t,u: Mandelstam variables (see replaceRules for exact definition)

  l1s,l1t,l1u,l2s,l2t,l2u: contractions of external and loop momenta
    (see replaceRules for exact definition)
  
  dot[ , ]: D-dimensional Minkowski dot product in signature (+ - - — . . . -)

  mu[l[i],l[j]]: two-dimensional Euclidean dot product
    for the extra-dimensional part of the loop momenta
    (note, we take mu[l[i],l[j]] to be positive before Wick rotation)
  
  e4: four-dimensional Levi-Civita invariant
  
  emu: two-dimensional Levi-Civita invariant for the extra-dimensional mu momenta

  f: gauge-group structure constants

  tr: trace over Lie algebra generators

  Ds: state counting parameter
*)

replaceRules = {l1s -> 2*(dot[l[1], p[1]] + dot[l[1], p[2]]), 
     l1t -> 2*(dot[l[1], p[2]] + dot[l[1], p[3]]), 
     l1u -> 2*(dot[l[1], p[1]] + dot[l[1], p[3]]), 
     l2s -> 2*(dot[l[2], p[1]] + dot[l[2], p[2]]), 
     l2t -> 2*(dot[l[2], p[2]] + dot[l[2], p[3]]), 
     l2u -> 2*(dot[l[2], p[1]] + dot[l[2], p[3]]), 
     l3s -> 2*(dot[l[1], p[1]] + dot[l[1], p[2]] + dot[l[2], p[1]] + 
        dot[l[2], p[2]]), l3t -> 2*(dot[l[1], p[2]] + dot[l[1], p[3]] + 
        dot[l[2], p[2]] + dot[l[2], p[3]]), 
     l3u -> 2*(dot[l[1], p[1]] + dot[l[1], p[3]] + dot[l[2], p[1]] + 
        dot[l[2], p[3]]), mu11 -> mu[l[1], l[1]], mu12 -> mu[l[1], l[2]], 
     mu13 -> mu[l[1], l[1]] + mu[l[1], l[2]], mu22 -> mu[l[2], l[2]], 
     mu23 -> mu[l[1], l[2]] + mu[l[2], l[2]], 
     mu33 -> mu[l[1], l[1]] + 2*mu[l[1], l[2]] + mu[l[2], l[2]], 
     emu -> emu[l[1], l[2]], s -> 2*dot[p[1], p[2]], t -> 2*dot[p[2], p[3]], 
     u -> 2*dot[p[3], p[1]], l[3] -> l[1] + l[2]}
 
drawGraph[graphData_] := DynamicModule[{T, vc, data = graphData}, 
     data = {graphVertex /@ graphData[[1]], graphEdge /@ graphData[[2]]}; 
      vc = (AbsoluteOptions[Graph[Sequence @@ (data /. 
             {DirectedEdge -> UndirectedEdge})], VertexCoordinates] /. 
         {HoldPattern[_ -> l_] :> l})[[1]]; LocatorPane[Dynamic[vc], 
       Dynamic[Show[Graph[Sequence @@ data, VertexCoordinates -> vc], 
         ImageSize -> Large]]]]
 
graphVertex[{number_}] := number
 
graphVertex[{number_, ordering_List}] := Tooltip[number, ordering]
 
graphEdge[{type_, number_, from_ -> to_, tooltip_}] := 
    Piecewise[{{Tooltip[Labeled[Style[DirectedEdge[from, to], Black, 
          Dashing[{Small, Small}]], number], tooltip], type === "vector"}, 
      {Tooltip[Labeled[Style[DirectedEdge[from, to], Black], number], 
        tooltip], type === "hyper"}}, "Error"]
 
graphs = {{{{1}, {2}, {3}, {4}, {5, {1, 5, -10}}, {6, {2, 6, -5}}, 
       {7, {-6, -7, -11}}, {8, {7, 3, -8}}, {9, {8, 4, -9}}, 
       {10, {9, 10, 11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 8 -> 3, p[3]}, 
       {"vector", 4, 9 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"vector", 7, 8 -> 7, 
        l[2] - p[3] - p[4]}, {"vector", 8, 9 -> 8, l[2] - p[4]}, 
       {"vector", 9, 10 -> 9, l[2]}, {"vector", 10, 10 -> 5, l[1]}, 
       {"vector", 11, 10 -> 7, -l[1] - l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, -5, 10}}, {6, {2, -6, 5}}, 
       {7, {6, -7, -11}}, {8, {7, 3, -8}}, {9, {8, 4, -9}}, 
       {10, {9, -10, 11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 8 -> 3, p[3]}, 
       {"vector", 4, 9 -> 4, p[4]}, {"hyper", 5, 6 -> 5, -l[1] + p[1]}, 
       {"hyper", 6, 7 -> 6, -l[1] + p[1] + p[2]}, {"hyper", 7, 8 -> 7, 
        l[2] - p[3] - p[4]}, {"hyper", 8, 9 -> 8, l[2] - p[4]}, 
       {"hyper", 9, 10 -> 9, l[2]}, {"hyper", 10, 5 -> 10, -l[1]}, 
       {"vector", 11, 10 -> 7, -l[1] - l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, -5, 10}}, {6, {2, -6, 5}}, 
       {7, {6, -7, -11}}, {8, {7, 3, -8}}, {9, {8, 4, -9}}, 
       {10, {9, -10, 11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 8 -> 3, p[3]}, 
       {"vector", 4, 9 -> 4, p[4]}, {"hyper", 5, 6 -> 5, -l[1] + p[1]}, 
       {"hyper", 6, 7 -> 6, -l[1] + p[1] + p[2]}, {"vector", 7, 8 -> 7, 
        l[2] - p[3] - p[4]}, {"vector", 8, 9 -> 8, l[2] - p[4]}, 
       {"vector", 9, 10 -> 9, l[2]}, {"hyper", 10, 5 -> 10, -l[1]}, 
       {"hyper", 11, 10 -> 7, -l[1] - l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, 5, -10}}, {6, {2, 6, -5}}, 
       {7, {3, 7, -6}}, {8, {-7, -8, -11}}, {9, {4, -9, 8}}, 
       {10, {9, 10, 11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 9 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 8, 
        l[1] + p[4]}, {"vector", 8, 9 -> 8, l[2] - p[4]}, 
       {"vector", 9, 10 -> 9, l[2]}, {"vector", 10, 10 -> 5, l[1]}, 
       {"vector", 11, 10 -> 8, -l[1] - l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, -5, 10}}, {6, {2, -6, 5}}, 
       {7, {3, -7, 6}}, {8, {7, -8, -11}}, {9, {4, -9, 8}}, 
       {10, {9, -10, 11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 9 -> 4, p[4]}, {"hyper", 5, 6 -> 5, -l[1] + p[1]}, 
       {"hyper", 6, 7 -> 6, -l[1] + p[1] + p[2]}, {"hyper", 7, 8 -> 7, 
        -l[1] - p[4]}, {"hyper", 8, 9 -> 8, l[2] - p[4]}, 
       {"hyper", 9, 10 -> 9, l[2]}, {"hyper", 10, 5 -> 10, -l[1]}, 
       {"vector", 11, 10 -> 8, -l[1] - l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, -5, 10}}, {6, {2, -6, 5}}, 
       {7, {3, -7, 6}}, {8, {7, -8, -11}}, {9, {4, -9, 8}}, 
       {10, {9, -10, 11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 9 -> 4, p[4]}, {"hyper", 5, 6 -> 5, -l[1] + p[1]}, 
       {"hyper", 6, 7 -> 6, -l[1] + p[1] + p[2]}, {"hyper", 7, 8 -> 7, 
        -l[1] - p[4]}, {"vector", 8, 9 -> 8, l[2] - p[4]}, 
       {"vector", 9, 10 -> 9, l[2]}, {"hyper", 10, 5 -> 10, -l[1]}, 
       {"hyper", 11, 10 -> 8, -l[1] - l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, 5, -10}}, {6, {2, 6, -5}}, 
       {7, {3, 7, -6}}, {8, {-7, -8, 11}}, {9, {4, -9, 8}}, 
       {10, {9, 10, -11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 9 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 8, 
        l[1] + p[4]}, {"hyper", 8, 9 -> 8, l[2] - p[4]}, 
       {"hyper", 9, 10 -> 9, l[2]}, {"vector", 10, 10 -> 5, l[1]}, 
       {"hyper", 11, 8 -> 10, l[1] + l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, 5, -9}}, {6, {2, 6, -5}}, 
       {7, {-6, -7, -11}}, {8, {4, -8, 7}}, {9, {8, 9, 10}}, 
       {10, {3, 11, -10}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 10 -> 3, p[3]}, 
       {"vector", 4, 8 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"vector", 7, 8 -> 7, 
        l[2] - p[4]}, {"vector", 8, 9 -> 8, l[2]}, {"vector", 9, 9 -> 5, 
        l[1]}, {"vector", 10, 9 -> 10, -l[1] - l[2]}, {"vector", 11, 10 -> 7, 
        -l[1] - l[2] - p[3]}}}, {{{1}, {2}, {3}, {4}, {5, {1, -5, 9}}, 
       {6, {2, -6, 5}}, {7, {6, -7, -11}}, {8, {4, -8, 7}}, {9, {8, -9, 10}}, 
       {10, {3, 11, -10}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 10 -> 3, p[3]}, 
       {"vector", 4, 8 -> 4, p[4]}, {"hyper", 5, 6 -> 5, -l[1] + p[1]}, 
       {"hyper", 6, 7 -> 6, -l[1] + p[1] + p[2]}, {"hyper", 7, 8 -> 7, 
        l[2] - p[4]}, {"hyper", 8, 9 -> 8, l[2]}, {"hyper", 9, 5 -> 9, 
        -l[1]}, {"vector", 10, 9 -> 10, -l[1] - l[2]}, 
       {"vector", 11, 10 -> 7, -l[1] - l[2] - p[3]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, 5, -9}}, {6, {2, 6, -5}}, 
       {7, {-6, -7, 11}}, {8, {4, -8, 7}}, {9, {8, 9, -10}}, 
       {10, {3, -11, 10}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 10 -> 3, p[3]}, 
       {"vector", 4, 8 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"hyper", 7, 8 -> 7, 
        l[2] - p[4]}, {"hyper", 8, 9 -> 8, l[2]}, {"vector", 9, 9 -> 5, 
        l[1]}, {"hyper", 10, 10 -> 9, l[1] + l[2]}, {"hyper", 11, 7 -> 10, 
        l[1] + l[2] + p[3]}}}, {{{1}, {2}, {3}, {4}, {5, {1, 5, -7}}, 
       {6, {2, 6, -5}}, {7, {-8, 7, -6}}, {8, {8, -9, 11}}, {9, {3, -10, 9}}, 
       {10, {4, -11, 10}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 9 -> 3, p[3]}, 
       {"vector", 4, 10 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 5, 
        l[1]}, {"vector", 8, 8 -> 7, p[1] + p[2]}, {"vector", 9, 9 -> 8, 
        l[2] - p[3] - p[4]}, {"vector", 10, 10 -> 9, l[2] - p[4]}, 
       {"vector", 11, 8 -> 10, l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, -5, 7}}, {6, {2, -6, 5}}, 
       {7, {-8, -7, 6}}, {8, {8, -9, 11}}, {9, {3, -10, 9}}, 
       {10, {4, -11, 10}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 9 -> 3, p[3]}, 
       {"vector", 4, 10 -> 4, p[4]}, {"hyper", 5, 6 -> 5, -l[1] + p[1]}, 
       {"hyper", 6, 7 -> 6, -l[1] + p[1] + p[2]}, {"hyper", 7, 5 -> 7, 
        -l[1]}, {"vector", 8, 8 -> 7, p[1] + p[2]}, {"vector", 9, 9 -> 8, 
        l[2] - p[3] - p[4]}, {"vector", 10, 10 -> 9, l[2] - p[4]}, 
       {"vector", 11, 8 -> 10, l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, -5, 7}}, {6, {2, -6, 5}}, 
       {7, {-8, -7, 6}}, {8, {8, -9, 11}}, {9, {3, -10, 9}}, 
       {10, {4, -11, 10}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 9 -> 3, p[3]}, 
       {"vector", 4, 10 -> 4, p[4]}, {"hyper", 5, 6 -> 5, -l[1] + p[1]}, 
       {"hyper", 6, 7 -> 6, -l[1] + p[1] + p[2]}, {"hyper", 7, 5 -> 7, 
        -l[1]}, {"vector", 8, 8 -> 7, p[1] + p[2]}, {"hyper", 9, 9 -> 8, 
        l[2] - p[3] - p[4]}, {"hyper", 10, 10 -> 9, l[2] - p[4]}, 
       {"hyper", 11, 8 -> 10, l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, 5, -11}}, {6, {2, 6, -5}}, 
       {7, {3, 7, -6}}, {8, {4, 8, -7}}, {9, {-8, -9, 10}}, 
       {10, {9, 11, -10}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 8 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 8, 
        l[1] + p[4]}, {"vector", 8, 8 -> 9, l[1]}, {"vector", 9, 10 -> 9, 
        l[2]}, {"vector", 10, 9 -> 10, l[1] + l[2]}, {"vector", 11, 10 -> 5, 
        l[1]}}}, {{{1}, {2}, {3}, {4}, {5, {1, -5, 11}}, {6, {2, -6, 5}}, 
       {7, {3, -7, 6}}, {8, {4, -8, 7}}, {9, {8, -9, 10}}, 
       {10, {9, -10, -11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 8 -> 4, p[4]}, {"hyper", 5, 6 -> 5, -l[1] + p[1]}, 
       {"hyper", 6, 7 -> 6, -l[1] + p[1] + p[2]}, {"hyper", 7, 8 -> 7, 
        -l[1] - p[4]}, {"hyper", 8, 9 -> 8, -l[1]}, {"hyper", 9, 10 -> 9, 
        l[2]}, {"vector", 10, 9 -> 10, l[1] + l[2]}, {"hyper", 11, 5 -> 10, 
        -l[1]}}}, {{{1}, {2}, {3}, {4}, {5, {1, 5, -11}}, {6, {2, 6, -5}}, 
       {7, {3, 7, -6}}, {8, {4, 8, -7}}, {9, {-8, -9, 10}}, 
       {10, {9, 11, -10}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 8 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 8, 
        l[1] + p[4]}, {"vector", 8, 8 -> 9, l[1]}, {"hyper", 9, 10 -> 9, 
        l[2]}, {"hyper", 10, 9 -> 10, l[1] + l[2]}, {"vector", 11, 10 -> 5, 
        l[1]}}}, {{{1}, {2}, {3}, {4}, {5, {1, 5, -8}}, {6, {2, 6, -5}}, 
       {7, {3, 7, -6}}, {8, {-7, 9, 8}}, {9, {-9, -11, 10}}, 
       {10, {4, -10, 11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 10 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 8, 
        l[1] + p[4]}, {"vector", 8, 8 -> 5, l[1]}, {"vector", 9, 8 -> 9, 
        p[4]}, {"vector", 10, 9 -> 10, l[2]}, {"vector", 11, 10 -> 9, 
        l[2] - p[4]}}}, {{{1}, {2}, {3}, {4}, {5, {1, 5, -8}}, 
       {6, {2, 6, -5}}, {7, {3, 7, -6}}, {8, {-7, 9, 8}}, {9, {-9, -11, 10}}, 
       {10, {4, -10, 11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 10 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 8, 
        l[1] + p[4]}, {"vector", 8, 8 -> 5, l[1]}, {"vector", 9, 8 -> 9, 
        p[4]}, {"hyper", 10, 9 -> 10, l[2]}, {"hyper", 11, 10 -> 9, 
        l[2] - p[4]}}}, {{{1}, {2}, {3}, {4}, {5, {1, -5, 8}}, 
       {6, {2, -6, 5}}, {7, {3, -7, 6}}, {8, {7, 9, -8}}, {9, {-9, -11, 10}}, 
       {10, {4, -10, 11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 10 -> 4, p[4]}, {"hyper", 5, 6 -> 5, -l[1] + p[1]}, 
       {"hyper", 6, 7 -> 6, -l[1] + p[1] + p[2]}, {"hyper", 7, 8 -> 7, 
        -l[1] - p[4]}, {"hyper", 8, 5 -> 8, -l[1]}, {"vector", 9, 8 -> 9, 
        p[4]}, {"hyper", 10, 9 -> 10, l[2]}, {"hyper", 11, 10 -> 9, 
        l[2] - p[4]}}}, {{{1}, {2}, {3}, {4}, {5, {1, 5, -9}}, 
       {6, {2, 6, -5}}, {7, {3, 7, -6}}, {8, {4, 8, -7}}, {9, {-8, 10, 9}}, 
       {10, {-10, -11, 11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 8 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 8, 
        l[1] + p[4]}, {"vector", 8, 8 -> 9, l[1]}, {"vector", 9, 9 -> 5, 
        l[1]}, {"vector", 10, 9 -> 10, 0}, {"vector", 11, 10 -> 10, l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, 5, -9}}, {6, {2, 6, -5}}, {7, {3, 7, -6}}, 
       {8, {4, 8, -7}}, {9, {-8, 10, 9}}, {10, {-10, -11, 11}}}, 
      {{"vector", 1, 5 -> 1, p[1]}, {"vector", 2, 6 -> 2, p[2]}, 
       {"vector", 3, 7 -> 3, p[3]}, {"vector", 4, 8 -> 4, p[4]}, 
       {"vector", 5, 5 -> 6, l[1] - p[1]}, {"vector", 6, 6 -> 7, 
        l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 8, l[1] + p[4]}, 
       {"vector", 8, 8 -> 9, l[1]}, {"vector", 9, 9 -> 5, l[1]}, 
       {"vector", 10, 9 -> 10, 0}, {"hyper", 11, 10 -> 10, l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, -5, 9}}, {6, {2, -6, 5}}, {7, {3, -7, 6}}, 
       {8, {4, -8, 7}}, {9, {8, 10, -9}}, {10, {-10, -11, 11}}}, 
      {{"vector", 1, 5 -> 1, p[1]}, {"vector", 2, 6 -> 2, p[2]}, 
       {"vector", 3, 7 -> 3, p[3]}, {"vector", 4, 8 -> 4, p[4]}, 
       {"hyper", 5, 6 -> 5, -l[1] + p[1]}, {"hyper", 6, 7 -> 6, 
        -l[1] + p[1] + p[2]}, {"hyper", 7, 8 -> 7, -l[1] - p[4]}, 
       {"hyper", 8, 9 -> 8, -l[1]}, {"hyper", 9, 5 -> 9, -l[1]}, 
       {"vector", 10, 9 -> 10, 0}, {"hyper", 11, 10 -> 10, l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, 5, -8}}, {6, {2, 6, -5}}, {7, {3, 7, -6}}, 
       {8, {-7, 9, 8}}, {9, {4, 10, -9}}, {10, {-10, -11, 11}}}, 
      {{"vector", 1, 5 -> 1, p[1]}, {"vector", 2, 6 -> 2, p[2]}, 
       {"vector", 3, 7 -> 3, p[3]}, {"vector", 4, 9 -> 4, p[4]}, 
       {"vector", 5, 5 -> 6, l[1] - p[1]}, {"vector", 6, 6 -> 7, 
        l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 8, l[1] + p[4]}, 
       {"vector", 8, 8 -> 5, l[1]}, {"vector", 9, 8 -> 9, p[4]}, 
       {"vector", 10, 9 -> 10, 0}, {"vector", 11, 10 -> 10, l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, 5, -8}}, {6, {2, 6, -5}}, {7, {3, 7, -6}}, 
       {8, {-7, 9, 8}}, {9, {4, 10, -9}}, {10, {-10, -11, 11}}}, 
      {{"vector", 1, 5 -> 1, p[1]}, {"vector", 2, 6 -> 2, p[2]}, 
       {"vector", 3, 7 -> 3, p[3]}, {"vector", 4, 9 -> 4, p[4]}, 
       {"vector", 5, 5 -> 6, l[1] - p[1]}, {"vector", 6, 6 -> 7, 
        l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 8, l[1] + p[4]}, 
       {"vector", 8, 8 -> 5, l[1]}, {"vector", 9, 8 -> 9, p[4]}, 
       {"vector", 10, 9 -> 10, 0}, {"hyper", 11, 10 -> 10, l[2]}}}}
 
numerators = {((4*I)*(t*e4[p[1], p[2], l[1], l[2]] + 
         l3t*e4[p[1], p[2], p[3], l[1]] + l2t*e4[p[1], p[2], p[3], l[2]])*
        (k[1, 4] - k[2, 3]))/t^2 + 
      ((2*(l2t^2 + l1t*l3t)*s + (l2s^2 + l2t^2 - l2u^2 + l1s*l3s + l1t*l3t + 
           l2u*l3t - l1u*l3u - l2t*l3u)*t + 2*s*t^2 - 
         4*s*t*(mu13 + mu22 + dot[l[1], l[3]] + dot[l[2], l[2]]))*
        (k[1, 4] + k[2, 3]))/(2*t^2) + 
      ((4*I)*((l1u + 2*dot[p[3], l[2]])*e4[p[1], p[2], p[3], l[1]] + 
         (l2u + 2*dot[p[1], l[1]])*e4[p[1], p[2], p[3], l[2]] + 
         s*e4[p[1], p[3], l[1], l[2]])*(k[1, 3] - k[2, 4]))/u^2 + 
      ((2*(l2u^2 + l1u*l3u)*s + (l2s^2 - l2t^2 + l2u^2 + l1s*l3s - l1t*l3t - 
           l2u*l3t + l1u*l3u + l2t*l3u)*u + 2*s*u^2 - 
         4*s*u*(mu13 + mu22 + dot[l[1], l[3]] + dot[l[2], l[2]]))*
        (k[1, 3] + k[2, 4]))/(2*u^2) + (2*I)*emu*(k[1, 2] - k[3, 4]) + 
      (-2*(mu13 + mu22) + s)*(k[1, 2] + k[3, 4]), 
     ((2*I)*(t*e4[p[1], p[2], l[1], l[2]] + l2t*e4[p[1], p[2], p[3], l[1]])*
        (k[1, 4] - k[2, 3]))/t^2 + (((l1s*l2s + (l1t - l1u)*(l2t + l2u))*t + 
         2*s*(l1t*l2t - 2*t*(mu12 + dot[l[1], l[2]])))*(k[1, 4] + k[2, 3]))/
       (4*t^2) + ((2*I)*(u*e4[p[1], p[2], l[1], l[2]] + 
         l2u*e4[p[1], p[2], p[3], l[1]])*(k[1, 3] - k[2, 4]))/u^2 + 
      (((l1s*l2s + (-l1t + l1u)*(l2t + l2u))*u + 
         2*s*(l1u*l2u - 2*u*(mu12 + dot[l[1], l[2]])))*(k[1, 3] + k[2, 4]))/
       (4*u^2) + I*emu*(k[1, 2] - k[3, 4]) - mu12*(k[1, 2] + k[3, 4]), 
     ((-2*I)*(t*e4[p[1], p[2], l[1], l[2]] + l3t*e4[p[1], p[2], p[3], l[1]])*
        (k[1, 4] - k[2, 3]))/t^2 - (((l1s*l3s + (l1t - l1u)*(l3t + l3u))*t + 
         2*s*(l1t*l3t - 2*t*(mu13 + dot[l[1], l[3]])))*(k[1, 4] + k[2, 3]))/
       (4*t^2) - ((2*I)*(u*e4[p[1], p[2], l[1], l[2]] + 
         l3u*e4[p[1], p[2], p[3], l[1]])*(k[1, 3] - k[2, 4]))/u^2 - 
      (((l1s*l3s + (-l1t + l1u)*(l3t + l3u))*u + 
         2*s*(l1u*l3u - 2*u*(mu13 + dot[l[1], l[3]])))*(k[1, 3] + k[2, 4]))/
       (4*u^2) - I*emu*(k[1, 2] - k[3, 4]) + mu13*(k[1, 2] + k[3, 4]), 
     ((-((l1s + l1u)*l2t) + l1t*(l2s + l2u) + 4*t*dot[l[2], l[3]])*
        (k[1, 4] + k[2, 3]))/(2*t) + 
      ((l1u*(l2s + l2t) - (l1s + l1t)*l2u + 4*u*dot[l[2], l[3]])*
        (k[1, 3] + k[2, 4]))/(2*u) + 
      (4*I)*(-((e4[p[1], p[4], l[1], l[2]]*(k[1, 4] - k[2, 3]))/t) + 
        (e4[p[2], p[4], l[1], l[2]]*(k[1, 3] - k[2, 4]))/u + 
        (e4[p[3], p[4], l[1], l[2]]*(k[1, 2] - k[3, 4]))/s) + 
      (2*I)*emu*(k[1, 2] + k[1, 3] - k[1, 4] + k[2, 3] - k[2, 4] - k[3, 4]) + 
      ((-((l1t + l1u)*l2s) + l1s*(l2t + l2u) + 4*s*dot[l[2], l[3]])*
        (k[1, 2] + k[3, 4]))/(2*s), 0, 0, 
     ((-2*I)*(-(l2t*e4[p[1], p[2], p[3], l[1]]) + 
         l1t*e4[p[1], p[2], p[3], l[2]] + t*(2*e4[p[1], p[3], l[1], l[2]] + 
           e4[p[2], p[3], l[1], l[2]]))*(k[1, 4] - k[2, 3]))/t^2 - 
      ((-((l1s + l1u)*l2t) + l1t*(l2s + l2u))/(4*t) + dot[l[2], l[3]])*
       (k[1, 4] + k[2, 3]) - ((2*I)*e4[p[2], p[4], l[1], l[2]]*
        (k[1, 3] - k[2, 4]))/u - ((l1u*(l2s + l2t) - (l1s + l1t)*l2u)/(4*u) + 
        dot[l[2], l[3]])*(k[1, 3] + k[2, 4]) - 
      ((2*I)*(-(l2s*e4[p[1], p[2], p[3], l[1]]) + 
         l1s*e4[p[1], p[2], p[3], l[2]] + s*(e4[p[1], p[2], l[1], l[2]] + 
           2*e4[p[1], p[3], l[1], l[2]]))*(k[1, 2] - k[3, 4]))/s^2 - 
      I*emu*(k[1, 2] + k[1, 3] - k[1, 4] + k[2, 3] - k[2, 4] - k[3, 4]) + 
      (-(-((l1t + l1u)*l2s) + l1s*(l2t + l2u))/(4*s) - dot[l[2], l[3]])*
       (k[1, 2] + k[3, 4]), ((4*I)*(l1t*e4[p[1], p[2], p[3], l[1]] + 
         l3t*e4[p[1], p[2], p[3], l[2]] - t*e4[p[2], p[4], l[1], l[2]])*
        (k[1, 4] - k[2, 3]))/t^2 + 
      (((l1s^2 + l1t^2 - l1u^2 - l1t*l2s + l1s*l2t + l2s*l3s + l2t*l3t - 
           l2u*l3u)*t + 2*s*(l2t^2 + l1t*l3t + t^2 - 
           2*t*(mu13 + mu22 + dot[l[1], l[3]] + dot[l[2], l[2]])) - 
         4*t^2*dot[l[2], l[3]])*(k[1, 4] + k[2, 3]))/(2*t^2) + 
      ((4*I)*((l1u + 2*dot[p[3], l[2]])*e4[p[1], p[2], p[3], l[1]] + 
         (l2u + 2*dot[p[1], l[1]])*e4[p[1], p[2], p[3], l[2]] + 
         s*e4[p[1], p[3], l[1], l[2]] - u*e4[p[2], p[4], l[1], l[2]])*
        (k[1, 3] - k[2, 4]))/u^2 - (2*I)*emu*(k[1, 3] - k[1, 4] + k[2, 3] - 
        k[2, 4]) + (((l1s^2 - l1t^2 + l1u^2 - l1u*l2s + l1s*l2u + l2s*l3s - 
           l2t*l3t + l2u*l3u)*u + 2*s*(l2u^2 + l1u*l3u + u^2 - 
           2*u*(mu13 + mu22 + dot[l[1], l[3]] + dot[l[2], l[2]])) - 
         4*u^2*dot[l[2], l[3]])*(k[1, 3] + k[2, 4]))/(2*u^2) - 
      ((4*I)*e4[p[3], p[4], l[1], l[2]]*(k[1, 2] - k[3, 4]))/s + 
      (((l1t + l1u)*l2s - l1s*(l2t + l2u) + 2*s^2 - 
         4*s*(mu13 + mu22 + dot[l[2], l[3]]))*(k[1, 2] + k[3, 4]))/(2*s), 
     ((2*I)*(t*e4[p[1], p[2], l[1], l[2]] + l2t*e4[p[1], p[2], p[3], l[1]])*
        (k[1, 4] - k[2, 3]))/t^2 + (((l1s*l2s + (l1t - l1u)*(l2t + l2u))*t + 
         2*s*(l1t*l2t - 2*t*(mu12 + dot[l[1], l[2]])))*(k[1, 4] + k[2, 3]))/
       (4*t^2) + ((2*I)*(u*e4[p[1], p[2], l[1], l[2]] + 
         l2u*e4[p[1], p[2], p[3], l[1]])*(k[1, 3] - k[2, 4]))/u^2 + 
      (((l1s*l2s + (-l1t + l1u)*(l2t + l2u))*u + 
         2*s*(l1u*l2u - 2*u*(mu12 + dot[l[1], l[2]])))*(k[1, 3] + k[2, 4]))/
       (4*u^2) + I*emu*(k[1, 2] - k[3, 4]) - mu12*(k[1, 2] + k[3, 4]), 
     -((I*emu + ((2*I)*(l3t*e4[p[1], p[2], p[3], l[2]] - 
            t*e4[p[2], p[4], l[1], l[2]]))/t^2)*(k[1, 4] - k[2, 3])) - 
      (((-(l1t*l2s) + l1s*l2t + l2s*l3s - l2u*l3u)*t + l2t*l3t*(s - u) + 
         4*t*(-(mu23*s) + u*dot[l[2], l[3]]))*(k[1, 4] + k[2, 3]))/(4*t^2) - 
      ((-I)*emu + ((2*I)*(l2u*e4[p[1], p[2], p[3], l[3]] + 
           u*e4[p[2], p[3], l[1], l[2]]))/u^2)*(k[1, 3] - k[2, 4]) - 
      ((l2u*l3u*(s - t) + (-(l1u*l2s) + l1s*l2u + l2s*l3s - l2t*l3t)*u + 
         4*u*(-(mu23*s) + t*dot[l[2], l[3]]))*(k[1, 3] + k[2, 4]))/(4*u^2) - 
      ((2*I)*(-(l2s*e4[p[1], p[2], p[3], l[1]]) + 
         l1s*e4[p[1], p[2], p[3], l[2]] + s*(e4[p[1], p[2], l[1], l[2]] - 
           2*e4[p[2], p[3], l[1], l[2]]))*(k[1, 2] - k[3, 4]))/s^2 + 
      ((-((l1t + l1u)*l2s) + l1s*(l2t + l2u) + 4*s*(mu23 + dot[l[2], l[3]]))*
        (k[1, 2] + k[3, 4]))/(4*s), 
     ((4*I)*(t*e4[p[1], p[2], l[1], l[2]] + (l2t + 2*dot[l[2], p[3]])*
          e4[p[1], p[2], p[3], l[1]] + 2*dot[p[2], l[1]]*e4[p[1], p[2], p[3], 
           l[2]] - s*e4[p[2], p[3], l[1], l[2]])*(k[1, 4] - k[2, 3]))/t^2 + 
      (((l1s*l2s + (l1t - l1u)*(l2t + l2u))*t + 
         2*s*(l1t*l2t - 2*t*(mu12 + dot[l[1], l[2]])))*(k[1, 4] + k[2, 3]))/
       t^2 + ((4*I)*(u*e4[p[1], p[2], l[1], l[2]] + (l2u + 2*dot[l[2], p[3]])*
          e4[p[1], p[2], p[3], l[1]] + 2*dot[p[1], l[1]]*e4[p[1], p[2], p[3], 
           l[2]] + s*e4[p[1], p[3], l[1], l[2]])*(k[1, 3] - k[2, 4]))/u^2 + 
      (((l1s*l2s + (-l1t + l1u)*(l2t + l2u))*u + 
         2*s*(l1u*l2u - 2*u*(mu12 + dot[l[1], l[2]])))*(k[1, 3] + k[2, 4]))/
       u^2 + (4*I)*emu*(k[1, 2] - k[3, 4]) - 4*mu12*(k[1, 2] + k[3, 4]), 
     ((-4*I)*(t*e4[p[1], p[2], l[1], l[2]] + l2t*e4[p[1], p[2], p[3], l[1]])*
        (k[1, 4] - k[2, 3]))/t^2 - (((l1s*l2s + (l1t - l1u)*(l2t + l2u))*t + 
         2*s*(l1t*l2t - 2*t*(mu12 + dot[l[1], l[2]])))*(k[1, 4] + k[2, 3]))/
       (2*t^2) - ((4*I)*(u*e4[p[1], p[2], l[1], l[2]] + 
         l2u*e4[p[1], p[2], p[3], l[1]])*(k[1, 3] - k[2, 4]))/u^2 - 
      (((l1s*l2s + (-l1t + l1u)*(l2t + l2u))*u + 
         2*s*(l1u*l2u - 2*u*(mu12 + dot[l[1], l[2]])))*(k[1, 3] + k[2, 4]))/
       (2*u^2) - (2*I)*emu*(k[1, 2] - k[3, 4]) + 2*mu12*(k[1, 2] + k[3, 4]), 
     ((2*I)*(t*e4[p[1], p[2], l[1], l[2]] + l2t*e4[p[1], p[2], p[3], l[1]])*
        (k[1, 4] - k[2, 3]))/t^2 + (((l1s*l2s + (l1t - l1u)*(l2t + l2u))*t + 
         2*s*(l1t*l2t - 2*t*(mu12 + dot[l[1], l[2]])))*(k[1, 4] + k[2, 3]))/
       (4*t^2) + ((2*I)*(u*e4[p[1], p[2], l[1], l[2]] + 
         l2u*e4[p[1], p[2], p[3], l[1]])*(k[1, 3] - k[2, 4]))/u^2 + 
      (((l1s*l2s + (-l1t + l1u)*(l2t + l2u))*u + 
         2*s*(l1u*l2u - 2*u*(mu12 + dot[l[1], l[2]])))*(k[1, 3] + k[2, 4]))/
       (4*u^2) + I*emu*(k[1, 2] - k[3, 4]) - mu12*(k[1, 2] + k[3, 4]), 
     4*dot[l[2], l[3]]*(k[1, 2] + k[1, 3] + k[1, 4] + k[2, 3] + k[2, 4] + 
       k[3, 4]), 0, -2*dot[l[2], l[3]]*(k[1, 2] + k[1, 3] + k[1, 4] + 
       k[2, 3] + k[2, 4] + k[3, 4]), 4*dot[l[2], l[2] - p[4]]*
      (k[1, 2] + k[1, 3] + k[1, 4] + k[2, 3] + k[2, 4] + k[3, 4]), 
     2*dot[l[2], -l[2] + p[4]]*(k[1, 2] + k[1, 3] + k[1, 4] + k[2, 3] + 
       k[2, 4] + k[3, 4]), 0, 8*dot[l[1], l[2]]*(k[1, 2] + k[1, 3] + 
       k[1, 4] + k[2, 3] + k[2, 4] + k[3, 4]), -4*dot[l[1], l[2]]*
      (k[1, 2] + k[1, 3] + k[1, 4] + k[2, 3] + k[2, 4] + k[3, 4]), 0, 
     -8*dot[p[4], l[2]]*(k[1, 2] + k[1, 3] + k[1, 4] + k[2, 3] + k[2, 4] + 
       k[3, 4]), 4*dot[l[2], p[4]]*(k[1, 2] + k[1, 3] + k[1, 4] + k[2, 3] + 
       k[2, 4] + k[3, 4])}
 
colorFactors = {f[1, 5, 10]*f[2, 6, 5]*f[3, 8, 7]*f[4, 9, 8]*f[6, 7, 11]*
      f[9, 10, 11], tr[3, 4, 11, 1, 2, 11], f[3, 8, 7]*f[4, 9, 8]*
      tr[1, 2, 7, 9], f[1, 5, 10]*f[2, 6, 5]*f[3, 7, 6]*f[4, 9, 8]*
      f[7, 8, 11]*f[9, 10, 11], tr[1, 2, 3, 11, 4, 11], 
     f[4, 9, 8]*tr[1, 2, 3, 8, 9], f[1, 5, 10]*f[2, 6, 5]*f[3, 7, 6]*
      tr[4, 10, 7], f[1, 5, 9]*f[2, 6, 5]*f[3, 11, 10]*f[4, 8, 7]*f[6, 7, 11]*
      f[8, 9, 10], f[3, 11, 10]*tr[1, 2, 11, 4, 10], 
     f[1, 5, 9]*f[2, 6, 5]*tr[3, 6, 4, 9], f[1, 5, 7]*f[2, 6, 5]*f[3, 10, 9]*
      f[4, 11, 10]*f[6, 8, 7]*f[8, 9, 11], f[3, 10, 9]*f[4, 11, 10]*
      f[8, 9, 11]*tr[1, 2, 8], tr[1, 2, 8]*tr[3, 4, 8], 
     f[1, 5, 11]*f[2, 6, 5]*f[3, 7, 6]*f[4, 8, 7]*f[8, 9, 10]*f[9, 11, 10], 
     tr[1, 2, 3, 4, 10, 10], f[1, 5, 11]*f[2, 6, 5]*f[3, 7, 6]*f[4, 8, 7]*
      tr[8, 11], f[1, 5, 8]*f[2, 6, 5]*f[3, 7, 6]*f[4, 10, 11]*f[7, 9, 8]*
      f[9, 11, 10], f[1, 5, 8]*f[2, 6, 5]*f[3, 7, 6]*f[7, 9, 8]*tr[4, 9], 
     tr[4, 9]*tr[1, 2, 3, 9], f[1, 5, 9]*f[2, 6, 5]*f[3, 7, 6]*f[4, 8, 7]*
      f[8, 10, 9]*f[10, 11, 11], f[1, 5, 9]*f[2, 6, 5]*f[3, 7, 6]*f[4, 8, 7]*
      f[8, 10, 9]*tr[10], tr[10]*tr[1, 2, 3, 4, 10], 
     f[1, 5, 8]*f[2, 6, 5]*f[3, 7, 6]*f[4, 10, 9]*f[7, 9, 8]*f[10, 11, 11], 
     f[1, 5, 8]*f[2, 6, 5]*f[3, 7, 6]*f[4, 10, 9]*f[7, 9, 8]*tr[10]}
 
propagators = {{l[1] - p[1], l[1] - p[1] - p[2], l[2] - p[3] - p[4], 
      l[2] - p[4], l[2], l[1], -l[1] - l[2]}, {-l[1] + p[1], 
      -l[1] + p[1] + p[2], l[2] - p[3] - p[4], l[2] - p[4], l[2], -l[1], 
      -l[1] - l[2]}, {-l[1] + p[1], -l[1] + p[1] + p[2], l[2] - p[3] - p[4], 
      l[2] - p[4], l[2], -l[1], -l[1] - l[2]}, 
     {l[1] - p[1], l[1] - p[1] - p[2], l[1] + p[4], l[2] - p[4], l[2], l[1], 
      -l[1] - l[2]}, {-l[1] + p[1], -l[1] + p[1] + p[2], -l[1] - p[4], 
      l[2] - p[4], l[2], -l[1], -l[1] - l[2]}, {-l[1] + p[1], 
      -l[1] + p[1] + p[2], -l[1] - p[4], l[2] - p[4], l[2], -l[1], 
      -l[1] - l[2]}, {l[1] - p[1], l[1] - p[1] - p[2], l[1] + p[4], 
      l[2] - p[4], l[2], l[1], l[1] + l[2]}, {l[1] - p[1], 
      l[1] - p[1] - p[2], l[2] - p[4], l[2], l[1], -l[1] - l[2], 
      -l[1] - l[2] - p[3]}, {-l[1] + p[1], -l[1] + p[1] + p[2], l[2] - p[4], 
      l[2], -l[1], -l[1] - l[2], -l[1] - l[2] - p[3]}, 
     {l[1] - p[1], l[1] - p[1] - p[2], l[2] - p[4], l[2], l[1], l[1] + l[2], 
      l[1] + l[2] + p[3]}, {l[1] - p[1], l[1] - p[1] - p[2], l[1], 
      p[1] + p[2], l[2] - p[3] - p[4], l[2] - p[4], l[2]}, 
     {-l[1] + p[1], -l[1] + p[1] + p[2], -l[1], p[1] + p[2], 
      l[2] - p[3] - p[4], l[2] - p[4], l[2]}, {-l[1] + p[1], 
      -l[1] + p[1] + p[2], -l[1], p[1] + p[2], l[2] - p[3] - p[4], 
      l[2] - p[4], l[2]}, {l[1] - p[1], l[1] - p[1] - p[2], l[1] + p[4], 
      l[1], l[2], l[1] + l[2], l[1]}, {-l[1] + p[1], -l[1] + p[1] + p[2], 
      -l[1] - p[4], -l[1], l[2], l[1] + l[2], -l[1]}, 
     {l[1] - p[1], l[1] - p[1] - p[2], l[1] + p[4], l[1], l[2], l[1] + l[2], 
      l[1]}, {l[1] - p[1], l[1] - p[1] - p[2], l[1] + p[4], l[1], p[4], l[2], 
      l[2] - p[4]}, {l[1] - p[1], l[1] - p[1] - p[2], l[1] + p[4], l[1], 
      p[4], l[2], l[2] - p[4]}, {-l[1] + p[1], -l[1] + p[1] + p[2], 
      -l[1] - p[4], -l[1], p[4], l[2], l[2] - p[4]}, 
     {l[1] - p[1], l[1] - p[1] - p[2], l[1] + p[4], l[1], l[1], 0, l[2]}, 
     {l[1] - p[1], l[1] - p[1] - p[2], l[1] + p[4], l[1], l[1], 0, l[2]}, 
     {-l[1] + p[1], -l[1] + p[1] + p[2], -l[1] - p[4], -l[1], -l[1], 0, 
      l[2]}, {l[1] - p[1], l[1] - p[1] - p[2], l[1] + p[4], l[1], p[4], 0, 
      l[2]}, {l[1] - p[1], l[1] - p[1] - p[2], l[1] + p[4], l[1], p[4], 0, 
      l[2]}}
 
symmetryFactors = {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 
     2, 1, 1, 2, 1}
 
gravityNumerators = {(n[1][1, 2, 3, 4, l[1], l[2]]^2 + 
       (-6 + Ds)*(n[2][1, 2, 3, 4, l[1], l[2]]^2 + 
         n[3][1, 2, 3, 4, l[1], l[2]]^2 + n[3][3, 4, 1, 2, 
           -l[2] + p[3] + p[4], -l[1] + p[1] + p[2]]^2))/4, 
     (n[8][1, 2, 3, 4, l[1], l[2]]^2 + (-6 + Ds)*
        (n[9][1, 2, 3, 4, l[1], l[2]]^2 + n[9][1, 2, 4, 3, l[1], 
          -l[1] - l[2]] + n[10][1, 2, 3, 4, l[1], l[2]]^2))/2, 
     (n[11][1, 2, 3, 4, l[1], l[2]]^2 + (-6 + Ds)*
        (n[12][1, 2, 3, 4, l[1], l[2]]^2 + n[12][3, 4, 1, 2, 
           -l[2] + p[3] + p[4], -l[1] + p[1] + p[2]]^2) + 
       (-6 + Ds)^2*n[13][1, 2, 3, 4, l[1], l[2]]^2)/8, 
     (n[4][1, 2, 3, 4, l[1], l[2]]^2 + (-6 + Ds)*
        (n[5][1, 2, 3, 4, l[1], l[2]]^2 + n[6][1, 2, 3, 4, l[1], l[2]]^2 + 
         n[7][1, 2, 3, 4, l[1], l[2]]^2))/2, 
     (n[14][1, 2, 3, 4, l[1], l[2]]^2 + (-6 + Ds)*
        (n[15][1, 2, 3, 4, l[1], -l[1] - l[2]] + n[15][1, 2, 3, 4, l[1], 
          l[2]] + n[16][1, 2, 3, 4, l[1], l[2]]))/4}


==> anc/solMHV2.txt <==
(* The solution is given in the form of five lists each containing 24 elements:
  1) all 24 graphs considered in the paper (see Figure 5),
     described by a pair of two lists, vertices and edges, of the form:
	  - vertices: {number, {connected edges}},
	  - edges: {type, number, from -> to, momentum flow}
	  (use drawGraph function to produce an image of the graph in Mathematica),
  2) numerators for each graph
     (use replaceRules to bring the numerators into a more general form),
  3) color factors for each graph,
  4) propagators for each graph,
  5) symmetry factors for each graph,
  
  and, additionally, a list with expressions for the five relevant gravity numerators (eqs. (5.24)-(5.28)).
*)

(*
  Details on the notation: 
  
  p[i]: external momenta

  l[i]: independent loop momenta

  s,t,u: Mandelstam variables (see replaceRules for exact definition)

  l1s,l1t,l1u,l2s,l2t,l2u: contractions of external and loop momenta
    (see replaceRules for exact definition)
  
  dot[ , ]: D-dimensional Minkowski dot product in signature (+ - - — . . . -)

  mu[l[i],l[j]]: two-dimensional Euclidean dot product
    for the extra-dimensional part of the loop momenta
    (note, we take mu[l[i],l[j]] to be positive before Wick rotation)
  
  e4: four-dimensional Levi-Civita invariant
  
  emu: two-dimensional Levi-Civita invariant for the extra-dimensional mu momenta

  f: gauge-group structure constants

  tr: trace over Lie algebra generators

  Ds: state counting parameter
*)

replaceRules = {l1s -> 2*(dot[l[1], p[1]] + dot[l[1], p[2]]), 
     l1t -> 2*(dot[l[1], p[2]] + dot[l[1], p[3]]), 
     l1u -> 2*(dot[l[1], p[1]] + dot[l[1], p[3]]), 
     l2s -> 2*(dot[l[2], p[1]] + dot[l[2], p[2]]), 
     l2t -> 2*(dot[l[2], p[2]] + dot[l[2], p[3]]), 
     l2u -> 2*(dot[l[2], p[1]] + dot[l[2], p[3]]), 
     l3s -> 2*(dot[l[1], p[1]] + dot[l[1], p[2]] + dot[l[2], p[1]] + 
        dot[l[2], p[2]]), l3t -> 2*(dot[l[1], p[2]] + dot[l[1], p[3]] + 
        dot[l[2], p[2]] + dot[l[2], p[3]]), 
     l3u -> 2*(dot[l[1], p[1]] + dot[l[1], p[3]] + dot[l[2], p[1]] + 
        dot[l[2], p[3]]), mu11 -> mu[l[1], l[1]], mu12 -> mu[l[1], l[2]], 
     mu13 -> mu[l[1], l[1]] + mu[l[1], l[2]], mu22 -> mu[l[2], l[2]], 
     mu23 -> mu[l[1], l[2]] + mu[l[2], l[2]], 
     mu33 -> mu[l[1], l[1]] + 2*mu[l[1], l[2]] + mu[l[2], l[2]], 
     emu -> emu[l[1], l[2]], s -> 2*dot[p[1], p[2]], t -> 2*dot[p[2], p[3]], 
     u -> 2*dot[p[3], p[1]], l[3] -> l[1] + l[2]}
 
drawGraph[graphData_] := DynamicModule[{T, vc, data = graphData}, 
     data = {graphVertex /@ graphData[[1]], graphEdge /@ graphData[[2]]}; 
      vc = (AbsoluteOptions[Graph[Sequence @@ (data /. 
             {DirectedEdge -> UndirectedEdge})], VertexCoordinates] /. 
         {HoldPattern[_ -> l_] :> l})[[1]]; LocatorPane[Dynamic[vc], 
       Dynamic[Show[Graph[Sequence @@ data, VertexCoordinates -> vc], 
         ImageSize -> Large]]]]
 
graphVertex[{number_}] := number
 
graphVertex[{number_, ordering_List}] := Tooltip[number, ordering]
 
graphEdge[{type_, number_, from_ -> to_, tooltip_}] := 
    Piecewise[{{Tooltip[Labeled[Style[DirectedEdge[from, to], Black, 
          Dashing[{Small, Small}]], number], tooltip], type === "vector"}, 
      {Tooltip[Labeled[Style[DirectedEdge[from, to], Black], number], 
        tooltip], type === "hyper"}}, "Error"]
 
graphs = {{{{1}, {2}, {3}, {4}, {5, {1, 5, -10}}, {6, {2, 6, -5}}, 
       {7, {-6, -7, -11}}, {8, {7, 3, -8}}, {9, {8, 4, -9}}, 
       {10, {9, 10, 11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 8 -> 3, p[3]}, 
       {"vector", 4, 9 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"vector", 7, 8 -> 7, 
        l[2] - p[3] - p[4]}, {"vector", 8, 9 -> 8, l[2] - p[4]}, 
       {"vector", 9, 10 -> 9, l[2]}, {"vector", 10, 10 -> 5, l[1]}, 
       {"vector", 11, 10 -> 7, -l[1] - l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, -5, 10}}, {6, {2, -6, 5}}, 
       {7, {6, -7, -11}}, {8, {7, 3, -8}}, {9, {8, 4, -9}}, 
       {10, {9, -10, 11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 8 -> 3, p[3]}, 
       {"vector", 4, 9 -> 4, p[4]}, {"hyper", 5, 6 -> 5, -l[1] + p[1]}, 
       {"hyper", 6, 7 -> 6, -l[1] + p[1] + p[2]}, {"hyper", 7, 8 -> 7, 
        l[2] - p[3] - p[4]}, {"hyper", 8, 9 -> 8, l[2] - p[4]}, 
       {"hyper", 9, 10 -> 9, l[2]}, {"hyper", 10, 5 -> 10, -l[1]}, 
       {"vector", 11, 10 -> 7, -l[1] - l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, -5, 10}}, {6, {2, -6, 5}}, 
       {7, {6, -7, -11}}, {8, {7, 3, -8}}, {9, {8, 4, -9}}, 
       {10, {9, -10, 11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 8 -> 3, p[3]}, 
       {"vector", 4, 9 -> 4, p[4]}, {"hyper", 5, 6 -> 5, -l[1] + p[1]}, 
       {"hyper", 6, 7 -> 6, -l[1] + p[1] + p[2]}, {"vector", 7, 8 -> 7, 
        l[2] - p[3] - p[4]}, {"vector", 8, 9 -> 8, l[2] - p[4]}, 
       {"vector", 9, 10 -> 9, l[2]}, {"hyper", 10, 5 -> 10, -l[1]}, 
       {"hyper", 11, 10 -> 7, -l[1] - l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, 5, -10}}, {6, {2, 6, -5}}, 
       {7, {3, 7, -6}}, {8, {-7, -8, -11}}, {9, {4, -9, 8}}, 
       {10, {9, 10, 11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 9 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 8, 
        l[1] + p[4]}, {"vector", 8, 9 -> 8, l[2] - p[4]}, 
       {"vector", 9, 10 -> 9, l[2]}, {"vector", 10, 10 -> 5, l[1]}, 
       {"vector", 11, 10 -> 8, -l[1] - l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, -5, 10}}, {6, {2, -6, 5}}, 
       {7, {3, -7, 6}}, {8, {7, -8, -11}}, {9, {4, -9, 8}}, 
       {10, {9, -10, 11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 9 -> 4, p[4]}, {"hyper", 5, 6 -> 5, -l[1] + p[1]}, 
       {"hyper", 6, 7 -> 6, -l[1] + p[1] + p[2]}, {"hyper", 7, 8 -> 7, 
        -l[1] - p[4]}, {"hyper", 8, 9 -> 8, l[2] - p[4]}, 
       {"hyper", 9, 10 -> 9, l[2]}, {"hyper", 10, 5 -> 10, -l[1]}, 
       {"vector", 11, 10 -> 8, -l[1] - l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, -5, 10}}, {6, {2, -6, 5}}, 
       {7, {3, -7, 6}}, {8, {7, -8, -11}}, {9, {4, -9, 8}}, 
       {10, {9, -10, 11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 9 -> 4, p[4]}, {"hyper", 5, 6 -> 5, -l[1] + p[1]}, 
       {"hyper", 6, 7 -> 6, -l[1] + p[1] + p[2]}, {"hyper", 7, 8 -> 7, 
        -l[1] - p[4]}, {"vector", 8, 9 -> 8, l[2] - p[4]}, 
       {"vector", 9, 10 -> 9, l[2]}, {"hyper", 10, 5 -> 10, -l[1]}, 
       {"hyper", 11, 10 -> 8, -l[1] - l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, 5, -10}}, {6, {2, 6, -5}}, 
       {7, {3, 7, -6}}, {8, {-7, -8, 11}}, {9, {4, -9, 8}}, 
       {10, {9, 10, -11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 9 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 8, 
        l[1] + p[4]}, {"hyper", 8, 9 -> 8, l[2] - p[4]}, 
       {"hyper", 9, 10 -> 9, l[2]}, {"vector", 10, 10 -> 5, l[1]}, 
       {"hyper", 11, 8 -> 10, l[1] + l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, 5, -9}}, {6, {2, 6, -5}}, 
       {7, {-6, -7, -11}}, {8, {4, -8, 7}}, {9, {8, 9, 10}}, 
       {10, {3, 11, -10}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 10 -> 3, p[3]}, 
       {"vector", 4, 8 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"vector", 7, 8 -> 7, 
        l[2] - p[4]}, {"vector", 8, 9 -> 8, l[2]}, {"vector", 9, 9 -> 5, 
        l[1]}, {"vector", 10, 9 -> 10, -l[1] - l[2]}, {"vector", 11, 10 -> 7, 
        -l[1] - l[2] - p[3]}}}, {{{1}, {2}, {3}, {4}, {5, {1, -5, 9}}, 
       {6, {2, -6, 5}}, {7, {6, -7, -11}}, {8, {4, -8, 7}}, {9, {8, -9, 10}}, 
       {10, {3, 11, -10}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 10 -> 3, p[3]}, 
       {"vector", 4, 8 -> 4, p[4]}, {"hyper", 5, 6 -> 5, -l[1] + p[1]}, 
       {"hyper", 6, 7 -> 6, -l[1] + p[1] + p[2]}, {"hyper", 7, 8 -> 7, 
        l[2] - p[4]}, {"hyper", 8, 9 -> 8, l[2]}, {"hyper", 9, 5 -> 9, 
        -l[1]}, {"vector", 10, 9 -> 10, -l[1] - l[2]}, 
       {"vector", 11, 10 -> 7, -l[1] - l[2] - p[3]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, 5, -9}}, {6, {2, 6, -5}}, 
       {7, {-6, -7, 11}}, {8, {4, -8, 7}}, {9, {8, 9, -10}}, 
       {10, {3, -11, 10}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 10 -> 3, p[3]}, 
       {"vector", 4, 8 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"hyper", 7, 8 -> 7, 
        l[2] - p[4]}, {"hyper", 8, 9 -> 8, l[2]}, {"vector", 9, 9 -> 5, 
        l[1]}, {"hyper", 10, 10 -> 9, l[1] + l[2]}, {"hyper", 11, 7 -> 10, 
        l[1] + l[2] + p[3]}}}, {{{1}, {2}, {3}, {4}, {5, {1, 5, -7}}, 
       {6, {2, 6, -5}}, {7, {-8, 7, -6}}, {8, {8, -9, 11}}, {9, {3, -10, 9}}, 
       {10, {4, -11, 10}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 9 -> 3, p[3]}, 
       {"vector", 4, 10 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 5, 
        l[1]}, {"vector", 8, 8 -> 7, p[1] + p[2]}, {"vector", 9, 9 -> 8, 
        l[2] - p[3] - p[4]}, {"vector", 10, 10 -> 9, l[2] - p[4]}, 
       {"vector", 11, 8 -> 10, l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, -5, 7}}, {6, {2, -6, 5}}, 
       {7, {-8, -7, 6}}, {8, {8, -9, 11}}, {9, {3, -10, 9}}, 
       {10, {4, -11, 10}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 9 -> 3, p[3]}, 
       {"vector", 4, 10 -> 4, p[4]}, {"hyper", 5, 6 -> 5, -l[1] + p[1]}, 
       {"hyper", 6, 7 -> 6, -l[1] + p[1] + p[2]}, {"hyper", 7, 5 -> 7, 
        -l[1]}, {"vector", 8, 8 -> 7, p[1] + p[2]}, {"vector", 9, 9 -> 8, 
        l[2] - p[3] - p[4]}, {"vector", 10, 10 -> 9, l[2] - p[4]}, 
       {"vector", 11, 8 -> 10, l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, -5, 7}}, {6, {2, -6, 5}}, 
       {7, {-8, -7, 6}}, {8, {8, -9, 11}}, {9, {3, -10, 9}}, 
       {10, {4, -11, 10}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 9 -> 3, p[3]}, 
       {"vector", 4, 10 -> 4, p[4]}, {"hyper", 5, 6 -> 5, -l[1] + p[1]}, 
       {"hyper", 6, 7 -> 6, -l[1] + p[1] + p[2]}, {"hyper", 7, 5 -> 7, 
        -l[1]}, {"vector", 8, 8 -> 7, p[1] + p[2]}, {"hyper", 9, 9 -> 8, 
        l[2] - p[3] - p[4]}, {"hyper", 10, 10 -> 9, l[2] - p[4]}, 
       {"hyper", 11, 8 -> 10, l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, 5, -11}}, {6, {2, 6, -5}}, 
       {7, {3, 7, -6}}, {8, {4, 8, -7}}, {9, {-8, -9, 10}}, 
       {10, {9, 11, -10}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 8 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 8, 
        l[1] + p[4]}, {"vector", 8, 8 -> 9, l[1]}, {"vector", 9, 10 -> 9, 
        l[2]}, {"vector", 10, 9 -> 10, l[1] + l[2]}, {"vector", 11, 10 -> 5, 
        l[1]}}}, {{{1}, {2}, {3}, {4}, {5, {1, -5, 11}}, {6, {2, -6, 5}}, 
       {7, {3, -7, 6}}, {8, {4, -8, 7}}, {9, {8, -9, 10}}, 
       {10, {9, -10, -11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 8 -> 4, p[4]}, {"hyper", 5, 6 -> 5, -l[1] + p[1]}, 
       {"hyper", 6, 7 -> 6, -l[1] + p[1] + p[2]}, {"hyper", 7, 8 -> 7, 
        -l[1] - p[4]}, {"hyper", 8, 9 -> 8, -l[1]}, {"hyper", 9, 10 -> 9, 
        l[2]}, {"vector", 10, 9 -> 10, l[1] + l[2]}, {"hyper", 11, 5 -> 10, 
        -l[1]}}}, {{{1}, {2}, {3}, {4}, {5, {1, 5, -11}}, {6, {2, 6, -5}}, 
       {7, {3, 7, -6}}, {8, {4, 8, -7}}, {9, {-8, -9, 10}}, 
       {10, {9, 11, -10}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 8 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 8, 
        l[1] + p[4]}, {"vector", 8, 8 -> 9, l[1]}, {"hyper", 9, 10 -> 9, 
        l[2]}, {"hyper", 10, 9 -> 10, l[1] + l[2]}, {"vector", 11, 10 -> 5, 
        l[1]}}}, {{{1}, {2}, {3}, {4}, {5, {1, 5, -8}}, {6, {2, 6, -5}}, 
       {7, {3, 7, -6}}, {8, {-7, 9, 8}}, {9, {-9, -11, 10}}, 
       {10, {4, -10, 11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 10 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 8, 
        l[1] + p[4]}, {"vector", 8, 8 -> 5, l[1]}, {"vector", 9, 8 -> 9, 
        p[4]}, {"vector", 10, 9 -> 10, l[2]}, {"vector", 11, 10 -> 9, 
        l[2] - p[4]}}}, {{{1}, {2}, {3}, {4}, {5, {1, 5, -8}}, 
       {6, {2, 6, -5}}, {7, {3, 7, -6}}, {8, {-7, 9, 8}}, {9, {-9, -11, 10}}, 
       {10, {4, -10, 11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 10 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 8, 
        l[1] + p[4]}, {"vector", 8, 8 -> 5, l[1]}, {"vector", 9, 8 -> 9, 
        p[4]}, {"hyper", 10, 9 -> 10, l[2]}, {"hyper", 11, 10 -> 9, 
        l[2] - p[4]}}}, {{{1}, {2}, {3}, {4}, {5, {1, -5, 8}}, 
       {6, {2, -6, 5}}, {7, {3, -7, 6}}, {8, {7, 9, -8}}, {9, {-9, -11, 10}}, 
       {10, {4, -10, 11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 10 -> 4, p[4]}, {"hyper", 5, 6 -> 5, -l[1] + p[1]}, 
       {"hyper", 6, 7 -> 6, -l[1] + p[1] + p[2]}, {"hyper", 7, 8 -> 7, 
        -l[1] - p[4]}, {"hyper", 8, 5 -> 8, -l[1]}, {"vector", 9, 8 -> 9, 
        p[4]}, {"hyper", 10, 9 -> 10, l[2]}, {"hyper", 11, 10 -> 9, 
        l[2] - p[4]}}}, {{{1}, {2}, {3}, {4}, {5, {1, 5, -9}}, 
       {6, {2, 6, -5}}, {7, {3, 7, -6}}, {8, {4, 8, -7}}, {9, {-8, 10, 9}}, 
       {10, {-10, -11, 11}}}, {{"vector", 1, 5 -> 1, p[1]}, 
       {"vector", 2, 6 -> 2, p[2]}, {"vector", 3, 7 -> 3, p[3]}, 
       {"vector", 4, 8 -> 4, p[4]}, {"vector", 5, 5 -> 6, l[1] - p[1]}, 
       {"vector", 6, 6 -> 7, l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 8, 
        l[1] + p[4]}, {"vector", 8, 8 -> 9, l[1]}, {"vector", 9, 9 -> 5, 
        l[1]}, {"vector", 10, 9 -> 10, 0}, {"vector", 11, 10 -> 10, l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, 5, -9}}, {6, {2, 6, -5}}, {7, {3, 7, -6}}, 
       {8, {4, 8, -7}}, {9, {-8, 10, 9}}, {10, {-10, -11, 11}}}, 
      {{"vector", 1, 5 -> 1, p[1]}, {"vector", 2, 6 -> 2, p[2]}, 
       {"vector", 3, 7 -> 3, p[3]}, {"vector", 4, 8 -> 4, p[4]}, 
       {"vector", 5, 5 -> 6, l[1] - p[1]}, {"vector", 6, 6 -> 7, 
        l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 8, l[1] + p[4]}, 
       {"vector", 8, 8 -> 9, l[1]}, {"vector", 9, 9 -> 5, l[1]}, 
       {"vector", 10, 9 -> 10, 0}, {"hyper", 11, 10 -> 10, l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, -5, 9}}, {6, {2, -6, 5}}, {7, {3, -7, 6}}, 
       {8, {4, -8, 7}}, {9, {8, 10, -9}}, {10, {-10, -11, 11}}}, 
      {{"vector", 1, 5 -> 1, p[1]}, {"vector", 2, 6 -> 2, p[2]}, 
       {"vector", 3, 7 -> 3, p[3]}, {"vector", 4, 8 -> 4, p[4]}, 
       {"hyper", 5, 6 -> 5, -l[1] + p[1]}, {"hyper", 6, 7 -> 6, 
        -l[1] + p[1] + p[2]}, {"hyper", 7, 8 -> 7, -l[1] - p[4]}, 
       {"hyper", 8, 9 -> 8, -l[1]}, {"hyper", 9, 5 -> 9, -l[1]}, 
       {"vector", 10, 9 -> 10, 0}, {"hyper", 11, 10 -> 10, l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, 5, -8}}, {6, {2, 6, -5}}, {7, {3, 7, -6}}, 
       {8, {-7, 9, 8}}, {9, {4, 10, -9}}, {10, {-10, -11, 11}}}, 
      {{"vector", 1, 5 -> 1, p[1]}, {"vector", 2, 6 -> 2, p[2]}, 
       {"vector", 3, 7 -> 3, p[3]}, {"vector", 4, 9 -> 4, p[4]}, 
       {"vector", 5, 5 -> 6, l[1] - p[1]}, {"vector", 6, 6 -> 7, 
        l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 8, l[1] + p[4]}, 
       {"vector", 8, 8 -> 5, l[1]}, {"vector", 9, 8 -> 9, p[4]}, 
       {"vector", 10, 9 -> 10, 0}, {"vector", 11, 10 -> 10, l[2]}}}, 
     {{{1}, {2}, {3}, {4}, {5, {1, 5, -8}}, {6, {2, 6, -5}}, {7, {3, 7, -6}}, 
       {8, {-7, 9, 8}}, {9, {4, 10, -9}}, {10, {-10, -11, 11}}}, 
      {{"vector", 1, 5 -> 1, p[1]}, {"vector", 2, 6 -> 2, p[2]}, 
       {"vector", 3, 7 -> 3, p[3]}, {"vector", 4, 9 -> 4, p[4]}, 
       {"vector", 5, 5 -> 6, l[1] - p[1]}, {"vector", 6, 6 -> 7, 
        l[1] - p[1] - p[2]}, {"vector", 7, 7 -> 8, l[1] + p[4]}, 
       {"vector", 8, 8 -> 5, l[1]}, {"vector", 9, 8 -> 9, p[4]}, 
       {"vector", 10, 9 -> 10, 0}, {"hyper", 11, 10 -> 10, l[2]}}}}
 
numerators = {((4*I)*(t*e4[p[1], p[2], l[1], l[2]] + 
         l3t*e4[p[1], p[2], p[3], l[1]] + l2t*e4[p[1], p[2], p[3], l[2]])*
        (k[1, 4] - k[2, 3]))/t^2 + 
      ((3*(l1s^2 + l1t^2 - l1u^2 + l1s*l2s + l2s^2 + (l1t - l1u + l2t - l2u)*
            (l2t + l2u))*t + 2*t^2*(l1s - l2s - 2*dot[l[1], l[1]] - 
           2*dot[l[2], l[2]]) + 2*s*(3*(l2t^2 + l1t*l3t) + t^2 - 
           6*t*(mu13 + mu22 + dot[l[1], l[3]] + dot[l[2], l[2]])))*
        (k[1, 4] + k[2, 3]))/(6*t^2) + 
      ((4*I)*((l1u + 2*dot[p[3], l[2]])*e4[p[1], p[2], p[3], l[1]] + 
         (l2u + 2*dot[p[1], l[1]])*e4[p[1], p[2], p[3], l[2]] + 
         s*e4[p[1], p[3], l[1], l[2]])*(k[1, 3] - k[2, 4]))/u^2 + 
      ((3*(l1s^2 - l1t^2 + l1u^2 + l1s*l2s + l2s^2 + (-l1t + l1u - l2t + l2u)*
            (l2t + l2u))*u + 2*u^2*(l1s - l2s - 2*dot[l[1], l[1]] - 
           2*dot[l[2], l[2]]) + 2*s*(3*(l2u^2 + l1u*l3u) + u^2 - 
           6*u*(mu13 + mu22 + dot[l[1], l[3]] + dot[l[2], l[2]])))*
        (k[1, 3] + k[2, 4]))/(6*u^2) + (2*I)*emu*(k[1, 2] - k[3, 4]) + 
      ((l1s - l2s - 6*mu13 - 6*mu22 + s - 2*dot[l[1], l[1]] - 
         2*dot[l[2], l[2]])*(k[1, 2] + k[3, 4]))/3, 
     ((2*I)*(t*e4[p[1], p[2], l[1], l[2]] + l2t*e4[p[1], p[2], p[3], l[1]])*
        (k[1, 4] - k[2, 3]))/t^2 + 
      ((15*(l1s*l2s + (l1t - l1u)*(l2t + l2u))*t + 
         s*(30*l1t*l2t + 8*t^2 - 60*t*(mu12 + dot[l[1], l[2]])) + 
         4*t^2*(-l1s + l2s + 2*dot[l[1], l[1]] + 2*dot[l[2], l[2]]))*
        (k[1, 4] + k[2, 3]))/(60*t^2) + 
      ((2*I)*(u*e4[p[1], p[2], l[1], l[2]] + l2u*e4[p[1], p[2], p[3], l[1]])*
        (k[1, 3] - k[2, 4]))/u^2 + 
      ((15*(l1s*l2s + (-l1t + l1u)*(l2t + l2u))*u + 
         s*(30*l1u*l2u + 8*u^2 - 60*u*(mu12 + dot[l[1], l[2]])) + 
         4*u^2*(-l1s + l2s + 2*dot[l[1], l[1]] + 2*dot[l[2], l[2]]))*
        (k[1, 3] + k[2, 4]))/(60*u^2) + I*emu*(k[1, 2] - k[3, 4]) + 
      ((-l1s + l2s - 15*mu12 + 2*s + 2*dot[l[1], l[1]] + 2*dot[l[2], l[2]])*
        (k[1, 2] + k[3, 4]))/15, 
     ((-2*I)*(t*e4[p[1], p[2], l[1], l[2]] + l3t*e4[p[1], p[2], p[3], l[1]])*
        (k[1, 4] - k[2, 3]))/t^2 - 
      ((15*(l1s*l3s + (l1t - l1u)*(l3t + l3u))*t - 
         s*(-30*l1t*l3t + 8*t^2 + 60*t*(mu13 + dot[l[1], l[3]])) + 
         2*t^2*(5*l1s + l2s - 10*dot[l[1], l[1]] + 2*dot[l[2], l[2]]))*
        (k[1, 4] + k[2, 3]))/(60*t^2) - 
      ((2*I)*(u*e4[p[1], p[2], l[1], l[2]] + l3u*e4[p[1], p[2], p[3], l[1]])*
        (k[1, 3] - k[2, 4]))/u^2 - 
      ((15*(l1s*l3s + (-l1t + l1u)*(l3t + l3u))*u - 
         s*(-30*l1u*l3u + 8*u^2 + 60*u*(mu13 + dot[l[1], l[3]])) + 
         2*u^2*(5*l1s + l2s - 10*dot[l[1], l[1]] + 2*dot[l[2], l[2]]))*
        (k[1, 3] + k[2, 4]))/(60*u^2) - I*emu*(k[1, 2] - k[3, 4]) + 
      ((-5*l1s - l2s + 30*mu13 + 4*s + 10*dot[l[1], l[1]] - 
         2*dot[l[2], l[2]])*(k[1, 2] + k[3, 4]))/30, 
     -((3*((l1s + l1u)*l2t - l1t*(l2s + l2u)) - 4*t*(dot[l[1], l[2]] + 
            dot[p[4], l[1]] + 2*dot[p[4], l[2]]))*(k[1, 4] + k[2, 3]))/
       (6*t) - ((3*(-(l1u*(l2s + l2t)) + (l1s + l1t)*l2u) - 
         4*u*(dot[l[1], l[2]] + dot[p[4], l[1]] + 2*dot[p[4], l[2]]))*
        (k[1, 3] + k[2, 4]))/(6*u) + 
      (4*I)*(-((e4[p[1], p[4], l[1], l[2]]*(k[1, 4] - k[2, 3]))/t) + 
        (e4[p[2], p[4], l[1], l[2]]*(k[1, 3] - k[2, 4]))/u + 
        (e4[p[3], p[4], l[1], l[2]]*(k[1, 2] - k[3, 4]))/s) + 
      (2*I)*emu*(k[1, 2] + k[1, 3] - k[1, 4] + k[2, 3] - k[2, 4] - k[3, 4]) + 
      ((-3*((l1t + l1u)*l2s - l1s*(l2t + l2u)) + 
         4*s*(dot[l[1], l[2]] + dot[p[4], l[1]] + 2*dot[p[4], l[2]]))*
        (k[1, 2] + k[3, 4]))/(6*s), 
     ((4*dot[l[1], l[2]] + 3*dot[l[2], l[2]] - 2*dot[p[4], l[1]] - 
        dot[p[4], l[2]])*(k[1, 2] + k[1, 3] + k[1, 4] + k[2, 3] + k[2, 4] + 
        k[3, 4]))/15, ((-2*dot[l[1], l[2]] + dot[p[4], l[1] - l[2]])*
       (k[1, 2] + k[1, 3] + k[1, 4] + k[2, 3] + k[2, 4] + k[3, 4]))/15, 
     ((-2*I)*(-(l2t*e4[p[1], p[2], p[3], l[1]]) + 
         l1t*e4[p[1], p[2], p[3], l[2]] + t*(2*e4[p[1], p[3], l[1], l[2]] + 
           e4[p[2], p[3], l[1], l[2]]))*(k[1, 4] - k[2, 3]))/t^2 + 
      ((3*((l1s + l1u)*l2t - l1t*(l2s + l2u)) - 
         4*t*(dot[l[1], l[2]] + dot[p[4], l[1]] + 2*dot[p[4], l[2]]))*
        (k[1, 4] + k[2, 3]))/(12*t) - ((2*I)*e4[p[2], p[4], l[1], l[2]]*
        (k[1, 3] - k[2, 4]))/u + ((3*(-(l1u*(l2s + l2t)) + (l1s + l1t)*l2u) - 
         4*u*(dot[l[1], l[2]] + dot[p[4], l[1]] + 2*dot[p[4], l[2]]))*
        (k[1, 3] + k[2, 4]))/(12*u) - 
      ((2*I)*(-(l2s*e4[p[1], p[2], p[3], l[1]]) + 
         l1s*e4[p[1], p[2], p[3], l[2]] + s*(e4[p[1], p[2], l[1], l[2]] + 
           2*e4[p[1], p[3], l[1], l[2]]))*(k[1, 2] - k[3, 4]))/s^2 - 
      I*emu*(k[1, 2] + k[1, 3] - k[1, 4] + k[2, 3] - k[2, 4] - k[3, 4]) + 
      ((3*((l1t + l1u)*l2s - l1s*(l2t + l2u)) - 
         4*s*(dot[l[1], l[2]] + dot[p[4], l[1]] + 2*dot[p[4], l[2]]))*
        (k[1, 2] + k[3, 4]))/(12*s), 
     ((4*I)*(l1t*e4[p[1], p[2], p[3], l[1]] + l3t*e4[p[1], p[2], p[3], 
           l[2]] - t*e4[p[2], p[4], l[1], l[2]])*(k[1, 4] - k[2, 3]))/t^2 + 
      ((3*(l1s^2 + l1t^2 - l1u^2 + l1s*l2s - l1t*l2s + l2s^2 + l1s*l2t + 
           l1t*l2t + l2t^2 - l1u*l2u - l2u^2)*t + 
         2*s*(3*(l2t^2 + l1t*l3t) + t^2 - 6*t*(mu13 + mu22 + 
             dot[l[1], l[3]] + dot[l[2], l[2]])) + 
         2*t^2*(l1s + l2t + l2u - 2*(dot[l[1], l[3]] + dot[l[2], l[2]] + 
             dot[p[4], l[1]])))*(k[1, 4] + k[2, 3]))/(6*t^2) + 
      ((4*I)*((l1u + 2*dot[p[3], l[2]])*e4[p[1], p[2], p[3], l[1]] + 
         (l2u + 2*dot[p[1], l[1]])*e4[p[1], p[2], p[3], l[2]] + 
         s*e4[p[1], p[3], l[1], l[2]] - u*e4[p[2], p[4], l[1], l[2]])*
        (k[1, 3] - k[2, 4]))/u^2 - (2*I)*emu*(k[1, 3] - k[1, 4] + k[2, 3] - 
        k[2, 4]) + ((3*(l1s^2 - l1t^2 + l1u^2 + l1s*l2s - l1u*l2s + l2s^2 - 
           l1t*l2t - l2t^2 + l1s*l2u + l1u*l2u + l2u^2)*u + 
         2*s*(3*(l2u^2 + l1u*l3u) + u^2 - 6*u*(mu13 + mu22 + 
             dot[l[1], l[3]] + dot[l[2], l[2]])) + 
         2*u^2*(l1s + l2t + l2u - 2*(dot[l[1], l[3]] + dot[l[2], l[2]] + 
             dot[p[4], l[1]])))*(k[1, 3] + k[2, 4]))/(6*u^2) - 
      ((4*I)*e4[p[3], p[4], l[1], l[2]]*(k[1, 2] - k[3, 4]))/s + 
      ((3*((l1t + l1u)*l2s - l1s*(l2t + l2u)) + 2*s^2 + 
         2*s*(l1s + l2t + l2u - 6*(mu13 + mu22) - 
           2*(dot[l[1], l[3]] + dot[l[2], l[2]] + dot[p[4], l[1]])))*
        (k[1, 2] + k[3, 4]))/(6*s), 
     ((2*I)*(t*e4[p[1], p[2], l[1], l[2]] + l2t*e4[p[1], p[2], p[3], l[1]])*
        (k[1, 4] - k[2, 3]))/t^2 + 
      ((15*(l1s*l2s + (l1t - l1u)*(l2t + l2u))*t + 
         s*(30*l1t*l2t + 8*t^2 - 60*t*(mu12 + dot[l[1], l[2]])) - 
         t^2*(6*l1s + 2*l1t + 2*l1u - 3*l2s + l2t + l2u - 8*dot[l[1], l[1]] + 
           16*dot[l[1], l[2]] + 4*dot[l[2], l[2]]))*(k[1, 4] + k[2, 3]))/
       (60*t^2) + ((2*I)*(u*e4[p[1], p[2], l[1], l[2]] + 
         l2u*e4[p[1], p[2], p[3], l[1]])*(k[1, 3] - k[2, 4]))/u^2 + 
      ((15*(l1s*l2s + (-l1t + l1u)*(l2t + l2u))*u + 
         s*(30*l1u*l2u + 8*u^2 - 60*u*(mu12 + dot[l[1], l[2]])) - 
         u^2*(6*l1s + 2*l1t + 2*l1u - 3*l2s + l2t + l2u - 8*dot[l[1], l[1]] + 
           16*dot[l[1], l[2]] + 4*dot[l[2], l[2]]))*(k[1, 3] + k[2, 4]))/
       (60*u^2) + I*emu*(k[1, 2] - k[3, 4]) + 
      ((-6*l1s - 2*l1t - 2*l1u + 3*l2s - l2t - l2u - 60*mu12 + 8*s + 
         8*dot[l[1], l[1]] - 16*dot[l[1], l[2]] - 4*dot[l[2], l[2]])*
        (k[1, 2] + k[3, 4]))/60, 
     -((I*emu + ((2*I)*(l3t*e4[p[1], p[2], p[3], l[2]] - 
            t*e4[p[2], p[4], l[1], l[2]]))/t^2)*(k[1, 4] - k[2, 3])) + 
      ((-15*(l1s*l2t + l2s*(-l1t + l3s) + l2t*l3t - l2u*l3u)*t - 
         t^2*(3*l1s + 5*(l2t + l2u + l3t + l3u) + 4*dot[l[1], l[1]] - 
           20*dot[l[2], l[3]]) + s*(-30*l2t*l3t + 8*t^2 + 
           60*t*(mu23 + dot[l[2], l[3]])))*(k[1, 4] + k[2, 3]))/(60*t^2) - 
      ((-I)*emu + ((2*I)*(l2u*e4[p[1], p[2], p[3], l[3]] + 
           u*e4[p[2], p[3], l[1], l[2]]))/u^2)*(k[1, 3] - k[2, 4]) + 
      ((-15*(l1s*l2u + l2s*(-l1u + l3s) - l2t*l3t + l2u*l3u)*u - 
         u^2*(3*l1s + 5*(l2t + l2u + l3t + l3u) + 4*dot[l[1], l[1]] - 
           20*dot[l[2], l[3]]) + s*(-30*l2u*l3u + 8*u^2 + 
           60*u*(mu23 + dot[l[2], l[3]])))*(k[1, 3] + k[2, 4]))/(60*u^2) - 
      ((2*I)*(-(l2s*e4[p[1], p[2], p[3], l[1]]) + 
         l1s*e4[p[1], p[2], p[3], l[2]] + s*(e4[p[1], p[2], l[1], l[2]] - 
           2*e4[p[2], p[3], l[1], l[2]]))*(k[1, 2] - k[3, 4]))/s^2 + 
      ((15*(-((l1t + l1u)*l2s) + l1s*(l2t + l2u)) + 
         s*(-3*l1s - 5*(l1t + l1u + 2*(l2t + l2u)) + 60*mu23 + 8*s - 
           4*dot[l[1], l[1]] + 20*dot[l[2], l[3]]))*(k[1, 2] + k[3, 4]))/
       (60*s), ((4*I)*(t*e4[p[1], p[2], l[1], l[2]] + 
         (l2t + 2*dot[l[2], p[3]])*e4[p[1], p[2], p[3], l[1]] + 
         2*dot[p[2], l[1]]*e4[p[1], p[2], p[3], l[2]] - 
         s*e4[p[2], p[3], l[1], l[2]])*(k[1, 4] - k[2, 3]))/t^2 + 
      (((l1s*l2s + (l1t - l1u)*(l2t + l2u))*t + 
         2*s*(l1t*l2t - 2*t*(mu12 + dot[l[1], l[2]])))*(k[1, 4] + k[2, 3]))/
       t^2 + ((4*I)*(u*e4[p[1], p[2], l[1], l[2]] + (l2u + 2*dot[l[2], p[3]])*
          e4[p[1], p[2], p[3], l[1]] + 2*dot[p[1], l[1]]*e4[p[1], p[2], p[3], 
           l[2]] + s*e4[p[1], p[3], l[1], l[2]])*(k[1, 3] - k[2, 4]))/u^2 + 
      (((l1s*l2s + (-l1t + l1u)*(l2t + l2u))*u + 
         2*s*(l1u*l2u - 2*u*(mu12 + dot[l[1], l[2]])))*(k[1, 3] + k[2, 4]))/
       u^2 + (4*I)*emu*(k[1, 2] - k[3, 4]) - 4*mu12*(k[1, 2] + k[3, 4]), 
     ((-4*I)*(t*e4[p[1], p[2], l[1], l[2]] + l2t*e4[p[1], p[2], p[3], l[1]])*
        (k[1, 4] - k[2, 3]))/t^2 - (((l1s*l2s + (l1t - l1u)*(l2t + l2u))*t + 
         2*s*(l1t*l2t - 2*t*(mu12 + dot[l[1], l[2]])))*(k[1, 4] + k[2, 3]))/
       (2*t^2) - ((4*I)*(u*e4[p[1], p[2], l[1], l[2]] + 
         l2u*e4[p[1], p[2], p[3], l[1]])*(k[1, 3] - k[2, 4]))/u^2 - 
      (((l1s*l2s + (-l1t + l1u)*(l2t + l2u))*u + 
         2*s*(l1u*l2u - 2*u*(mu12 + dot[l[1], l[2]])))*(k[1, 3] + k[2, 4]))/
       (2*u^2) - (2*I)*emu*(k[1, 2] - k[3, 4]) + 2*mu12*(k[1, 2] + k[3, 4]), 
     ((2*I)*(t*e4[p[1], p[2], l[1], l[2]] + l2t*e4[p[1], p[2], p[3], l[1]])*
        (k[1, 4] - k[2, 3]))/t^2 + (((l1s*l2s + (l1t - l1u)*(l2t + l2u))*t + 
         2*s*(l1t*l2t - 2*t*(mu12 + dot[l[1], l[2]])))*(k[1, 4] + k[2, 3]))/
       (4*t^2) + ((2*I)*(u*e4[p[1], p[2], l[1], l[2]] + 
         l2u*e4[p[1], p[2], p[3], l[1]])*(k[1, 3] - k[2, 4]))/u^2 + 
      (((l1s*l2s + (-l1t + l1u)*(l2t + l2u))*u + 
         2*s*(l1u*l2u - 2*u*(mu12 + dot[l[1], l[2]])))*(k[1, 3] + k[2, 4]))/
       (4*u^2) + I*emu*(k[1, 2] - k[3, 4]) - mu12*(k[1, 2] + k[3, 4]), 
     (-2*dot[l[1], l[1]]*(k[1, 2] + k[1, 3] + k[1, 4] + k[2, 3] + k[2, 4] + 
        k[3, 4]))/3, ((-dot[l[1], l[1]] + 3*dot[l[3], l[3]])*
       (k[1, 2] + k[1, 3] + k[1, 4] + k[2, 3] + k[2, 4] + k[3, 4]))/15, 
     (dot[l[1], l[1]]*(k[1, 2] + k[1, 3] + k[1, 4] + k[2, 3] + k[2, 4] + 
        k[3, 4]))/3, 0, 0, 0, 0, 0, 0, 0, 0}
 
colorFactors = {f[1, 5, 10]*f[2, 6, 5]*f[3, 8, 7]*f[4, 9, 8]*f[6, 7, 11]*
      f[9, 10, 11], tr[3, 4, 11, 1, 2, 11], f[3, 8, 7]*f[4, 9, 8]*
      tr[1, 2, 7, 9], f[1, 5, 10]*f[2, 6, 5]*f[3, 7, 6]*f[4, 9, 8]*
      f[7, 8, 11]*f[9, 10, 11], tr[1, 2, 3, 11, 4, 11], 
     f[4, 9, 8]*tr[1, 2, 3, 8, 9], f[1, 5, 10]*f[2, 6, 5]*f[3, 7, 6]*
      tr[4, 10, 7], f[1, 5, 9]*f[2, 6, 5]*f[3, 11, 10]*f[4, 8, 7]*f[6, 7, 11]*
      f[8, 9, 10], f[3, 11, 10]*tr[1, 2, 11, 4, 10], 
     f[1, 5, 9]*f[2, 6, 5]*tr[3, 6, 4, 9], f[1, 5, 7]*f[2, 6, 5]*f[3, 10, 9]*
      f[4, 11, 10]*f[6, 8, 7]*f[8, 9, 11], f[3, 10, 9]*f[4, 11, 10]*
      f[8, 9, 11]*tr[1, 2, 8], tr[1, 2, 8]*tr[3, 4, 8], 
     f[1, 5, 11]*f[2, 6, 5]*f[3, 7, 6]*f[4, 8, 7]*f[8, 9, 10]*f[9, 11, 10], 
     tr[1, 2, 3, 4, 10, 10], f[1, 5, 11]*f[2, 6, 5]*f[3, 7, 6]*f[4, 8, 7]*
      tr[8, 11], f[1, 5, 8]*f[2, 6, 5]*f[3, 7, 6]*f[4, 10, 11]*f[7, 9, 8]*
      f[9, 11, 10], f[1, 5, 8]*f[2, 6, 5]*f[3, 7, 6]*f[7, 9, 8]*tr[4, 9], 
     tr[4, 9]*tr[1, 2, 3, 9], f[1, 5, 9]*f[2, 6, 5]*f[3, 7, 6]*f[4, 8, 7]*
      f[8, 10, 9]*f[10, 11, 11], f[1, 5, 9]*f[2, 6, 5]*f[3, 7, 6]*f[4, 8, 7]*
      f[8, 10, 9]*tr[10], tr[10]*tr[1, 2, 3, 4, 10], 
     f[1, 5, 8]*f[2, 6, 5]*f[3, 7, 6]*f[4, 10, 9]*f[7, 9, 8]*f[10, 11, 11], 
     f[1, 5, 8]*f[2, 6, 5]*f[3, 7, 6]*f[4, 10, 9]*f[7, 9, 8]*tr[10]}
 
propagators = {{l[1] - p[1], l[1] - p[1] - p[2], l[2] - p[3] - p[4], 
      l[2] - p[4], l[2], l[1], -l[1] - l[2]}, {-l[1] + p[1], 
      -l[1] + p[1] + p[2], l[2] - p[3] - p[4], l[2] - p[4], l[2], -l[1], 
      -l[1] - l[2]}, {-l[1] + p[1], -l[1] + p[1] + p[2], l[2] - p[3] - p[4], 
      l[2] - p[4], l[2], -l[1], -l[1] - l[2]}, 
     {l[1] - p[1], l[1] - p[1] - p[2], l[1] + p[4], l[2] - p[4], l[2], l[1], 
      -l[1] - l[2]}, {-l[1] + p[1], -l[1] + p[1] + p[2], -l[1] - p[4], 
      l[2] - p[4], l[2], -l[1], -l[1] - l[2]}, {-l[1] + p[1], 
      -l[1] + p[1] + p[2], -l[1] - p[4], l[2] - p[4], l[2], -l[1], 
      -l[1] - l[2]}, {l[1] - p[1], l[1] - p[1] - p[2], l[1] + p[4], 
      l[2] - p[4], l[2], l[1], l[1] + l[2]}, {l[1] - p[1], 
      l[1] - p[1] - p[2], l[2] - p[4], l[2], l[1], -l[1] - l[2], 
      -l[1] - l[2] - p[3]}, {-l[1] + p[1], -l[1] + p[1] + p[2], l[2] - p[4], 
      l[2], -l[1], -l[1] - l[2], -l[1] - l[2] - p[3]}, 
     {l[1] - p[1], l[1] - p[1] - p[2], l[2] - p[4], l[2], l[1], l[1] + l[2], 
      l[1] + l[2] + p[3]}, {l[1] - p[1], l[1] - p[1] - p[2], l[1], 
      p[1] + p[2], l[2] - p[3] - p[4], l[2] - p[4], l[2]}, 
     {-l[1] + p[1], -l[1] + p[1] + p[2], -l[1], p[1] + p[2], 
      l[2] - p[3] - p[4], l[2] - p[4], l[2]}, {-l[1] + p[1], 
      -l[1] + p[1] + p[2], -l[1], p[1] + p[2], l[2] - p[3] - p[4], 
      l[2] - p[4], l[2]}, {l[1] - p[1], l[1] - p[1] - p[2], l[1] + p[4], 
      l[1], l[2], l[1] + l[2], l[1]}, {-l[1] + p[1], -l[1] + p[1] + p[2], 
      -l[1] - p[4], -l[1], l[2], l[1] + l[2], -l[1]}, 
     {l[1] - p[1], l[1] - p[1] - p[2], l[1] + p[4], l[1], l[2], l[1] + l[2], 
      l[1]}, {l[1] - p[1], l[1] - p[1] - p[2], l[1] + p[4], l[1], p[4], l[2], 
      l[2] - p[4]}, {l[1] - p[1], l[1] - p[1] - p[2], l[1] + p[4], l[1], 
      p[4], l[2], l[2] - p[4]}, {-l[1] + p[1], -l[1] + p[1] + p[2], 
      -l[1] - p[4], -l[1], p[4], l[2], l[2] - p[4]}, 
     {l[1] - p[1], l[1] - p[1] - p[2], l[1] + p[4], l[1], l[1], 0, l[2]}, 
     {l[1] - p[1], l[1] - p[1] - p[2], l[1] + p[4], l[1], l[1], 0, l[2]}, 
     {-l[1] + p[1], -l[1] + p[1] + p[2], -l[1] - p[4], -l[1], -l[1], 0, 
      l[2]}, {l[1] - p[1], l[1] - p[1] - p[2], l[1] + p[4], l[1], p[4], 0, 
      l[2]}, {l[1] - p[1], l[1] - p[1] - p[2], l[1] + p[4], l[1], p[4], 0, 
      l[2]}}
 
symmetryFactors = {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 
     2, 1, 1, 2, 1}
 
gravityNumerators = {(n[1][1, 2, 3, 4, l[1], l[2]]^2 + 
       (-6 + Ds)*(n[2][1, 2, 3, 4, l[1], l[2]]^2 + 
         n[3][1, 2, 3, 4, l[1], l[2]]^2 + n[3][3, 4, 1, 2, 
           -l[2] + p[3] + p[4], -l[1] + p[1] + p[2]]^2))/4, 
     (n[8][1, 2, 3, 4, l[1], l[2]]^2 + (-6 + Ds)*
        (n[9][1, 2, 3, 4, l[1], l[2]]^2 + n[9][1, 2, 4, 3, l[1], 
          -l[1] - l[2]] + n[10][1, 2, 3, 4, l[1], l[2]]^2))/2, 
     (n[11][1, 2, 3, 4, l[1], l[2]]^2 + (-6 + Ds)*
        (n[12][1, 2, 3, 4, l[1], l[2]]^2 + n[12][3, 4, 1, 2, 
           -l[2] + p[3] + p[4], -l[1] + p[1] + p[2]]^2) + 
       (-6 + Ds)^2*n[13][1, 2, 3, 4, l[1], l[2]]^2)/8, 
     (n[4][1, 2, 3, 4, l[1], l[2]]^2 + (-6 + Ds)*
        (n[5][1, 2, 3, 4, l[1], l[2]]^2 + n[6][1, 2, 3, 4, l[1], l[2]]^2 + 
         n[7][1, 2, 3, 4, l[1], l[2]]^2))/2, 
     (n[14][1, 2, 3, 4, l[1], l[2]]^2 + (-6 + Ds)*
        (n[15][1, 2, 3, 4, l[1], -l[1] - l[2]] + n[15][1, 2, 3, 4, l[1], 
          l[2]] + n[16][1, 2, 3, 4, l[1], l[2]]))/4}

